FORTRESS: FORTRAN programs for solving coupled Gross-Pitaevskii equations for spin-orbit coupled spin-1 Bose-Einstein condensate

Here, we present simple and efficient numerical scheme to study static and dynamic properties of spin-1 Bose-Einstein condensates (BECs) with spin-orbit (SO) coupling by solving three coupled Gross-Pitaevskii equations (CGPEs) in three-, quasi-two and quasi-one dimensional systems. We provide a set of three codes developed in FORTRAN 90/95 programming language with user defined '{\em option}' of imaginary and real-time propagation. We present the numerical results for energy, chemical potentials, and component densities for the ground state and compare with the available results from the literature. The results are presented for both the ferromagnetic and antiferromagnetic spin-1 BECs with and without SO coupling. To improve the computational speed, all the codes have the option of OpenMP parallelization. We have also presented the results for speedup and efficiency of OpenMP parallelization for the three codes with both imaginary and real-time propagation.

==> FORTRESS/SOURCE_FILES/imretime_spin1_1D.f90 <==
! File name: imretime_spin1_1D.f90 
! Title: FORTRESS: FORTRAN programs for solving coupled
!        Gross-Pitaevskii equations for spin-orbit coupled spin-1
!        Bose-Einstein condensate
!
! Authors: Pardeep Kaur, Arko Roy, & Sandeep Gautam
!
! Fortran code to solve 1D coupled Gross-Pitaevskii equations (CGPEs)
! for spin-1 BEC using time-splitting spectral method.       
!
!How to compile this code:
!
!With GNU Fortran compiler: 
!(a) For compiling without OpenMP execute: gfortran imretime_spin1_1D.f90 -I/usr/local/include/ -lfftw3 -lfftw3_threads -lpthread -lm
!(b) For compiling with OpenMP execute: gfortran imretime_spin1_1D.f90 -I/usr/local/include/ -lfftw3_omp -lfftw3 -lm -fopenmp
!    Please take note that /usr/local/include/ is the location of the file FFTW-software-library provided the file 'fftw3.f03' 
!    that defines Fortran 2003 interfaces for all of its C routines. If this file 'fftw3.f03' is present in different folder, then
!    the corresponding path needs to be provided.
!    
!With Intel® Fortran Compiler
!(a) For compiling without OpenMP execute: ifort imretime_spin1_1D.f90 -lfftw3 -lfftw3_threads -lpthread -lm
!(b) For compiling with OpenMP execute: ifort imretime_spin1_1D.f90 -lfftw3_omp -lfftw3 -lm -qopenmp
!(c) For compiling with autoparallelization supported by Intel® Fortran Compiler execute:
!    ifort imretime_spin1_1D.f90 -lfftw3 -lfftw3_threads -lm -mcmodel=medium -shared-intel -parallel -par-num-threads=4  
!
!With f95 fortran compiler
!(a) For compiling without OpenMP execute: f95 imretime_spin1_1D.f90 -lfftw3 -lfftw3_threads -lpthread -lm
!(b) For compiling with OpenMP execute: f95 imretime_spin1_1D.f90 -lfftw3_omp -lfftw3 -lm -fopenmp
!
!For serial execution of the code: Set OPENMP_THREADS = FFTW_THREADS = 1 in the BASIC_DATA module
!
!Note: For compilation with OpenMP or auto-parallelization it is advisable to 
!      unlimit the shell stack size limit by executing at the command prompt-  ulimit -s unlimited            
!      And increase the OpenMP stack size to sufficiently large value by executing at the command 
!          prompt-  export OMP_STACKSIZE=1024M 
!
!- ---------------------------------------------------------------------------
! PI = 4.0*arctan(1)                                                          
! NITER = Number of total iterations 
! NSTP  = Number of iterations after which transeint results are written
! STP   = Number of iterations after which ENERGY and RAD subroutines has to be called 
!         and is currently set according to call after 0.1 units of time.
! NUMBER_OF_THREADS = Number of threads chosen for OpenMP parallelization
! NX = Number of space grid points
! DX = Spatial step size
! DT = Temporal step size
! LX = NX*DX = 1D spatial domain
! AMU = atomic mass unit in Kg
! HBAR = reduced Planck's constat in SI units
! CDT = Complex varible which will be defined as '-idt' and 'dt' in
!       imaginary and realtime propagations respectively 
! ENABLE and DISABLE are two logical parameters set equal to .TRUE. 
!-----------------------------------------------------------------------------
MODULE BASIC_DATA
  REAL (8), PARAMETER :: PI = 4.0D0*ATAN(1.0D0)
  COMPLEX (8), PARAMETER :: CI = (0.0D0,1.0D0)
  INTEGER, PARAMETER :: NITER = 5000000, NSTP = 3000000
  INTEGER, PARAMETER  :: OPENMP_THREADS = 8, FFTW_THREADS = OPENMP_THREADS
  INTEGER, PARAMETER :: NX =2048 , NXX = NX-1, NX2 = NX/2+1
  REAL (8), PARAMETER :: DX = 0.015625D0, DT = 0.1D0*DX*DX
  INTEGER, PARAMETER :: STP = 4096 !NINT(0.2D0/(2.0D0*DT))
  REAL(kind=8), PARAMETER :: LX = DX*NX
  REAL (8), PARAMETER :: AMU = 1.66D-27, HBAR = 1.054560653D-34
  COMPLEX (8) :: CDT
END MODULE BASIC_DATA

MODULE FFTW3
  USE, INTRINSIC :: ISO_C_BINDING
  INCLUDE 'fftw3.f03'
END MODULE

!------------------------------------------------------------------------------
! KX = Fourier frequencies or wavevectors
! A0, A2 are s-wave scattering lengths (in SI units) in total 
!   spin 0 and 2 channels, respectively
! NUX, NUY, and NUZ are the three trap frequencies in Hz
! ALPHAX, ALPHAY, ALPHAZ are corresponding anisotropy parameters
! M = Mass of spin-1 atom in Kg
! NATOMS = total number of atoms in the BEC
! SWITCH_IM = 1 or 0 for imaginary time and realtime propagations respectively
! OPTION_FERRO_POLAR = 1 or 2 for directing the code to chose the initial 
!   guess suitable for ferromagnetic or antiferromagnetic interactions, 
!   respectively; in case Gaussian intial guess has to be selected then 
!   OPTION_FERRO_POLAR = 3 needs to be set
! X(1:NX) = 1D space grid
! V(1:NX) = Trapping potential
! PHI(1:NX,1:3), PHIF(1:NX,1:3) are the component wavefunctions and their
!   Fourier transforms
! ASOC = oscillator length
! OMEGAM = scaling angular frequency, could be the smallest of the three
!   angular frequencies
! C0, C2 = Interaction parameter c_0 and c_2 characterising the interactions
!  in total spin 0 and 2 channels respectively
! MAG = Magnetization values to be provided by the user in the imaginary time
!       propagation
! TOL = Tolerance parameter for the convergence criterion implemented 
!       in the code  
!------------------------------------------------------------------------------
MODULE CGPE_DATA
  USE BASIC_DATA, ONLY : NX, AMU

  ! Scattering length values for Na-23
   REAL (8), PARAMETER :: A0 = (2.646D-9), A2 = (2.911D-9)
  ! Scattering length values for Rb-87
  !REAL (8), PARAMETER :: A0 = (5.387D-9),  A2 = (5.313D-9)
  REAL (8), PARAMETER :: NUX = 20.0D0, NUY = 400.0D0, NUZ = 400.0D0,&
                         ALPHAY = NUY/NUX, ALPHAZ = NUZ/NUX, ALPHAX = 1.0D0
  REAL (8), PARAMETER :: M = (23.0D0*AMU)
  INTEGER, PARAMETER :: NATOMS = 10000
  REAL (8), PARAMETER :: TOL  = 1.0D-6
  INTEGER, PARAMETER :: SWITCH_IM = 0, OPTION_FERRO_POLAR  = 3
  REAL (8), DIMENSION(1:NX) :: X, X2
  REAL (8), DIMENSION(1:NX) :: V
  COMPLEX (8), DIMENSION(1:NX,1:3) :: PHI, PHIF, PHI_OLD, PHIF_OLD
  REAL (8), DIMENSION(1:NX) :: KX
  REAL (8) :: AOSC, OMEGAM, C0, C2, MAG
END MODULE CGPE_DATA


!------------------------------------------------------------------------------
! GAMMAX = strength of SO coupling
! SWITCH_SOC = 1 in the presence of SO coupling, otherwise SWITCH_SOC = 0
!------------------------------------------------------------------------------
MODULE SOC_DATA
 REAL (8), PARAMETER :: GAMMAX = 0.5D0
 INTEGER, PARAMETER :: SWITCH_SOC = 1
END MODULE SOC_DATA

MODULE FFTW_DATA
  USE BASIC_DATA, ONLY : NX
  USE FFTW3, ONLY : C_DOUBLE_COMPLEX, C_PTR, C_INT
  COMPLEX(C_DOUBLE_COMPLEX), DIMENSION(NX) :: FFTFX, FFTBX
  TYPE(C_PTR) :: PLANFX, PLANBX
  INTEGER(C_INT) :: THREADS_INIT
END MODULE FFTW_DATA

!++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
!                        Main Program - CGPE_1D                               ! 
!++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
PROGRAM CGPE_1D
  USE BASIC_DATA
  USE CGPE_DATA
  USE SOC_DATA
  USE FFTW3, ONLY : C_INT, C_DOUBLE_COMPLEX, C_PTR, FFTW_FORWARD, FFTW_BACKWARD, FFTW_ESTIMATE, &
          fftw_init_threads, fftw_plan_with_nthreads, fftw_cleanup_threads,   &
          fftw_plan_dft_1d, fftw_execute_dft, fftw_destroy_plan
  USE OMP_LIB
  USE FFTW_DATA



  IMPLICIT NONE

  INTERFACE 
    SUBROUTINE INITIALIZE()
      IMPLICIT NONE
    END SUBROUTINE INITIALIZE
    
    SUBROUTINE KE()
      IMPLICIT NONE
    END SUBROUTINE KE

    SUBROUTINE SOC()
      IMPLICIT NONE
    END SUBROUTINE SOC

    SUBROUTINE SE()
      IMPLICIT NONE
    END SUBROUTINE SE
  
    SUBROUTINE SP()
      IMPLICIT NONE
    END SUBROUTINE SP
    
    SUBROUTINE NORMC(PHI, NORM)
      USE BASIC_DATA, ONLY : NX
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(1:NX,1:3), INTENT(IN) :: PHI
      REAL (8), DIMENSION(1:3), INTENT(OUT) :: NORM
    END  SUBROUTINE NORMC

    SUBROUTINE NORMT(PHI, TNORM)
      USE BASIC_DATA, ONLY : NX
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(1:NX,1:3), INTENT(INOUT) :: PHI
      REAL (8), INTENT(OUT) :: TNORM
    END  SUBROUTINE NORMT

    SUBROUTINE RAD(PHI, RMS)
      USE BASIC_DATA, ONLY : NX
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(1:NX,1:3), INTENT(IN) :: PHI
      REAL (8), DIMENSION(1:3), INTENT(OUT) :: RMS
    END  SUBROUTINE RAD

    SUBROUTINE ENERGY(PHI, MU, EN, MZ)
      USE BASIC_DATA, ONLY : NX
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(1:NX,1:3), INTENT(IN) :: PHI
      REAL (8), DIMENSION(1:3), INTENT(OUT) :: MU
      REAL (8), INTENT(OUT) :: EN, MZ
    END  SUBROUTINE ENERGY
    
    SUBROUTINE FFT()
     IMPLICIT NONE
    END SUBROUTINE FFT

    SUBROUTINE BFT()
     IMPLICIT NONE
    END SUBROUTINE BFT
  END INTERFACE

  INTEGER :: I, J, K, N, II, IOSTAT
  REAL (8), DIMENSION(1:3) :: NORM, RMS, MU, SIGMA  
  REAL (8) :: EN, MZ, START, FINISH, START_READ=0.0D0, FINISH_READ=0.0D0,&
              START_PLAN=0.0D0, FINISH_PLAN=0.0D0
  REAL (8) :: TNORM, CONV
  REAL (8), DIMENSION(1:6) :: TMP
  REAL (8) :: CONVERGENCE_OLD = 0.0D0
  INTEGER :: START_CLOCK, STOP_CLOCK, CLOCK_RATE, CLOCK_MAX
  CHARACTER (LEN=10) DATE, TIME, ZONE
  INTEGER, DIMENSION(1:8) :: VALUES


  !$ START = OMP_GET_WTIME()
  CALL DATE_AND_TIME(DATE,TIME,ZONE,VALUES)

  !$ CALL OMP_set_num_threads(OPENMP_THREADS)

  !$OMP PARALLEL
    !$OMP SINGLE
    !$ WRITE(*,*) 'MAXIMUM_THREAD_NUMBER_SET = ', OMP_get_num_threads()
    !$OMP END SINGLE
  !$OMP END PARALLEL
  
  SELECT CASE(SWITCH_IM)
    CASE(1)
      CDT = -CI*DT
      PHI_OLD = 0.0D0
      OPEN (2, FILE='../OUTPUT/1D/file1_im.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
      OPEN (3, FILE='../OUTPUT/1D/file2_im.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
      OPEN (8, FILE='../OUTPUT/1D/solution_file_im.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
      OPEN (9, FILE='../OUTPUT/1D/convergence.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
      IF(SWITCH_SOC.EQ.0)THEN
        WRITE(*,*) 'ENTER the value of magnetization (0<= MAG < 1): '
        READ(*,*) MAG
        !MAG = 0.35D0
      END IF
    CASE(0)
      CDT = DT
      OPEN (1, FILE='../INPUT/1D/initial_sol.dat', IOSTAT=iostat, STATUS='OLD',&
           FORM='FORMATTED',ACTION='READ')
      OPEN (2, FILE='../OUTPUT/1D/file1_re.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
      OPEN (3, FILE='../OUTPUT/1D/file2_re.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
      OPEN (8, FILE='../OUTPUT/1D/solution_file_re.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
  END SELECT
 
  WRITE(2,1007) VALUES(3),VALUES(2),VALUES(1),VALUES(5),VALUES(6),VALUES(7)
  OMEGAM = 2.0D0*PI*NUX
  AOSC = SQRT(HBAR/(M*OMEGAM))

  !C0 = 2.0D0*(SQRT(ALPHAY*ALPHAZ)/(2.0D0*PI))*&
  !     (4.0D0*PI*REAL(NATOMS)*(A0+2.0D0*A2)/(3.0D0*AOSC))
  !C2 = 2.0D0*(SQRT(ALPHAY*ALPHAZ)/(2.0D0*PI))*&
  !     (4.0D0*PI*(REAL(NATOMS))*(A2-A0)/(3.0D0*AOSC))
  
  !C0 = 2.0D0*0.08716D0*REAL(NATOMS)
  !C2 = -2.0D0*0.001748D0*REAL(NATOMS)

  !C0 = 2.0D0*0.0885D0*REAL(NATOMS)
  !C2 = -2.0D0*0.00041D0*REAL(NATOMS)

  C0 = 2.0D0*0.0241D0*REAL(NATOMS)
  C2 = 2.0D0*0.00075D0*REAL(NATOMS)
 
  WRITE(2,*)
  WRITE(2,899) OPENMP_THREADS, FFTW_THREADS
  WRITE(2,900) SWITCH_IM, OPTION_FERRO_POLAR, SWITCH_SOC, GAMMAX, TOL
  WRITE(2,901) ALPHAX, ALPHAY, ALPHAZ
  WRITE(2,*)  
  WRITE(2,902) NX
  WRITE(2,903) NITER, NSTP, STP  
  WRITE(2,905) DX
  WRITE(2,906) DT, LX, MAG
  WRITE(2,907) OMEGAM, AOSC, C0/2.0d0, C2/2.0d0
  WRITE(2,*)

  899 FORMAT('  OPENMP_THREADS = ',I3,', FFTW_THREADS = ', I3)
  900 FORMAT('  SWITCH_IM = ',I2,', OPTION_FERRO_POLAR = ', I2,&
             ', SWITCH_SOC = ', I2, ', GAMMAX = ', F6.2, ', TOL = ', ES9.2)
  901 FORMAT('  Anisotropy ALPHAX = ',F12.6,', ALPHAY = ',F12.6,&
             ', ALPHAZ = ',F12.6)
  902 FORMAT('# Grid points NX = ',I8)
  903 FORMAT('# Iterations : NITER = ',I9,', NSTP = ',I9,', STP = ',I9)
  905 FORMAT('  Space Step DX = ',F10.6)
  906 FORMAT('  Time Step  DT = ', F10.6, ', LX = ', F10.6, ', MAG =',F12.6 )
  907 FORMAT('  OMEGAM = ', F10.6, ', AOSC = ', E12.4,&
             ', C0 = ', F12.4,', C2 = ', F10.6)

  CALL INITIALIZE()
  IF((SWITCH_IM.NE.1))THEN
    IF(IOSTAT.NE.0) THEN
      PRINT*, 'Check if the "initial_sol.dat" is avilable'
      STOP 
    END IF
    DO I = 1, NX
       READ(1,*) X(I), (TMP(K),K=1,6)
       PHI(I,1) = SQRT(TMP(1))*EXP(CI*TMP(2))
       PHI(I,2) = SQRT(TMP(3))*EXP(CI*TMP(4))
       PHI(I,3) = SQRT(TMP(5))*EXP(CI*TMP(6))
    END DO
  END IF

  IF(SWITCH_IM.EQ.1) CALL NORMT(PHI, TNORM)

  CALL NORMC(PHI, NORM)
  CALL RAD(PHI, RMS)
  CALL ENERGY(PHI, MU, EN, MZ)

  WRITE (2, 1001)
  WRITE (2, 1002)
  WRITE (2, 1001)
  WRITE (2, 1003) SUM(NORM), (RMS(K),K=1,3), EN/2.0D0, (ABS(PHI(NX2,K)), K=1,3), MZ
  1001 FORMAT (21X, 94('-'))
  1002 FORMAT (23X, 'Norm', 6X, 'RMS1', 6X, 'RMS2', 6X, 'RMS3', 5X,& 
                    'Energy', 6X,'phi1', 7X, 'phi2', 7X,'phi3', 7X,'MAG')
  1003 FORMAT ('Initial: ', 8X, 1F11.4, 3F10.4, 5F11.5)

  THREADS_INIT = fftw_init_threads()
  CALL fftw_plan_with_nthreads(FFTW_THREADS)
  PLANFX = fftw_plan_dft_1d(NX,fftfx,fftbx,FFTW_FORWARD, FFTW_ESTIMATE)  
  PLANBX = fftw_plan_dft_1d(NX,fftbx,fftfx,FFTW_BACKWARD, FFTW_ESTIMATE)

  DO II = 1, NITER
     CALL FFT()
     CALL KE()
     CALL SOC()
     CALL BFT()
     CALL SE()
     CALL SP()
  
     CALL NORMC(PHI, NORM)
   
     IF(SWITCH_IM.EQ.1)THEN
       IF(SWITCH_SOC.EQ.0)THEN
         SIGMA(2) = SQRT(1.0D0 - MAG**2)/SQRT(NORM(2)+SQRT(4.0D0*&
                    (1.0D0-MAG**2)*NORM(1)*NORM(3)+MAG**2*NORM(2)**2))
         SIGMA(1) = SQRT(1.0D0+MAG-SIGMA(2)**2*NORM(2))/(SQRT(2.0D0*NORM(1)))
         SIGMA(3) = SQRT(1.0D0-MAG-SIGMA(2)**2*NORM(2))/(SQRT(2.0D0*NORM(3)))

         !$OMP PARALLEL DO COLLAPSE(2) PRIVATE(K,J) 
         DO K = 1, 3
            DO J  = 1, NX
               PHI(J,K) = SIGMA(K)*PHI(J,K)
            END DO
         END DO 
         !$OMP END PARALLEL DO
       ELSE
         CALL NORMT(PHI, TNORM)
       END IF
     END IF
     IF(MOD(II,STP).EQ.0)THEN
        CALL ENERGY(PHI, MU, EN, MZ)
        CALL RAD(PHI, RMS)
          
     !-----------------------------------------------------------------------
     ! In file2_*_im.dat, time is written in first column, energy in second  
     ! column, chemical potential in subsequent three columns and the rms    
     ! sizes in the last three columns.                                      
     !                                                                       
     ! In tmp_solution_file.dat, first column has x variable, density of     
     ! first component followed by its phase in second and third columns,       
     ! respectively, then the same for second and third components           
     !
     ! In convergence.dat, time and convergence parameter are written in
     ! first and second columns, respectively 
     !-----------------------------------------------------------------------
 
        WRITE(3,'(F11.6, 4F22.12, 3F11.6)') 2.0D0*II*DT, EN/2.0D0, (MU(K)/2.0D0,K=1,3), (RMS(K),K=1,3)
     END IF
     IF(MOD(II,NSTP).EQ.0)THEN
        OPEN (7, FILE='../OUTPUT/1D/tmp_solution_file.dat',STATUS='replace',FORM='FORMATTED',ACTION='WRITE')
        DO I = 1, NX
           WRITE(7,'(F11.5,6F14.8)') X(I), (ABS(PHI(I,K))**2,ATAN2(AIMAG(PHI(I,K)),REAL(PHI(I,K))), K=1,3)
        END DO
        CLOSE(7)
        WRITE (2, 1006) SUM(NORM), (RMS(K),K=1,3), EN/2.0D0, (ABS(PHI(NX2,K)),K=1,3), MZ
     END IF

     IF(SWITCH_IM.EQ.1)THEN 
       IF((MAXVAL(ABS(PHI-PHI_OLD))/(2.0D0*DT)).LE.TOL) EXIT
       WRITE(9,*) 2.0D0*II*DT, MAXVAL(ABS(PHI-PHI_OLD))/(2.0D0*DT)
       !IF(SIMPSON(ABS(PHI(:,1)-PHI_OLD(:,1)) + ABS(PHI(:,2)-PHI_OLD(:,2)) + ABS(PHI(:,3)-PHI_OLD(:,3)),DX).LE.TOL)EXIT 
       !WRITE(9,*) 2.0D0*II*DT, SIMPSON(ABS(PHI(:,1)-PHI_OLD(:,1)) + ABS(PHI(:,2)-PHI_OLD(:,2)) +&
       !           ABS(PHI(:,3)-PHI_OLD(:,3)),DX)
       PHI_OLD = PHI
     END IF 
  END DO

  call fftw_DESTROY_PLAN(planfx)
  call fftw_DESTROY_PLAN(planbx)
  call fftw_cleanup_threads()
  CALL RAD(PHI, RMS)
  CALL ENERGY(PHI, MU, EN, MZ)
  WRITE (2, 1001)
  WRITE (2, 1005) II-1, SUM(NORM), (RMS(K),K=1,3), EN/2.0D0, (ABS(PHI(NX2,K)),K=1,3), MZ
  1005 FORMAT('After ', I8, ' iter.:', 1F7.4, 3F10.4, 5F11.5)
  1006 FORMAT('After NSTP iter.:   ', 1F8.4, 3F10.4, 5F11.5)
 
  WRITE (2, 1001)
  WRITE(2,*)

  !-----------------------------------------------------------------------
  ! In solution_file.dat, first column has x variable, density of     
  ! first component followed by its phase in second and third columns,       
  ! respectively, then the same for second and third components            
  !-----------------------------------------------------------------------
  
  DO I = 1, NX
     WRITE(8,'(F11.5, 6F14.8)') X(I), (ABS(PHI(I,K))**2, ATAN2(AIMAG(PHI(I,K)),REAL(PHI(I,K))), K =1,3)
  END DO
  CLOSE(8)

  PRINT *,'Program execution complete'
  !$ FINISH = OMP_GET_WTIME()
  CALL DATE_AND_TIME(DATE,TIME,ZONE,VALUES)
  WRITE(2,1008) VALUES(3),VALUES(2),VALUES(1),VALUES(5),VALUES(6),VALUES(7)
  !$ WRITE(2,1009) (FINISH-START)
  1007 FORMAT("Started on DAY/MONTH/YEAR, HOURS:MINUTES:SECONDS = ",I2,'/',I2,'/',I4,',',I3,':',I2,':',I2)
  1008 FORMAT("Ended on DAY/MONTH/YEAR, HOURS:MINUTES:SECONDS = ",I2,'/',I2,'/',I4,',',I3,':',I2,':',I2)
  1009 FORMAT("Time elapsed = ",F18.6)
END PROGRAM CGPE_1D

SUBROUTINE INITIALIZE()
  USE BASIC_DATA, ONLY : NX, NX2, PI, LX
  USE CGPE_DATA
  USE OMP_LIB
 
  IMPLICIT NONE
  REAL (8), DIMENSION(1:NX):: TMP1D, TFDENSITY
  INTEGER :: I, J, K
  !$OMP PARALLEL SECTIONS
  !$OMP SECTION  
  DO I = 1, 1 + NX/2
     KX(I) = (I-1.0D0)*2.0D0*PI/LX
  END DO
  DO I = 1, NX/2 -1
     KX(I+1+NX/2) = -KX(1-I+NX/2)
  END DO

  !$OMP SECTION
  DO I = 1, NX
     X(I) = (-1.0D0 +2.0D0*(I-1.0D0)/NX)*LX/2.0D0
  END DO
  !$OMP END PARALLEL SECTIONS

  !$OMP PARALLEL DO PRIVATE(I) 
  DO I = 1, NX
     X2(I) = X(I)*X(I)
     V(I) = ALPHAX*ALPHAX*X2(I)
     TMP1D(I) = ALPHAX*X2(I)
     SELECT CASE (OPTION_FERRO_POLAR)
       
       CASE(1)!Initial guess wavefunctions for Ferromagnetic interactions
         IF(((3.0D0*(C0+C2)/(2.0D0*2.0D0))**(2.0D0/3.0D0)- ALPHAX*ALPHAX*X2(I)).GE.0.0D0)THEN
           TFDENSITY(I) =  ((3.0D0*(C0+C2)/(2.0D0*2.0D0))**(2.0D0/3.0D0)- ALPHAX*ALPHAX*X2(I))/((C0+C2))
         ELSE
           TFDENSITY(I) = 0.0D0
         END IF

         IF(((3.0D0*(C0+C2)/(2.0D0*2.0D0))**(1.0D0/3.0D0)).GE.10.0D0)THEN
           PHI(I,1) = ((1.0D0+MAG)/2.0D0)*SQRT(TFDENSITY(I))
           PHI(I,2) = SQRT((1.0D0-MAG**2)/2.0D0)*SQRT(TFDENSITY(I))
           PHI(I,3) = ((1.0D0-MAG)/2.0D0)*SQRT(TFDENSITY(I))
         ELSE
           PHI(I,1) = ((1.0D0+MAG)/2.0D0)*EXP(-TMP1D(I)/2.0D0)/SQRT(SQRT(PI))
           PHI(I,2) = SQRT((1.0D0-MAG**2)/2.0D0)*EXP(-TMP1D(I)/2.0D0)/SQRT(SQRT(PI))
           PHI(I,3) = ((1.0D0-MAG)/2.0D0)*EXP(-TMP1D(I)/2.0D0)/SQRT(SQRT(PI))
         END IF

       CASE(2)!Intitial guess wavefunctions for antiferromagnetic interactions 
         PHI(I,1) = (SQRT((1.0D0+MAG)/2.0D0))*EXP(-TMP1D(I)/2.0D0)/SQRT(SQRT(PI))
         PHI(I,2) = 0.0D0
         PHI(I,3) = (SQRT((1.0D0-MAG)/2.0D0))*EXP(-TMP1D(I)/2.0D0)/SQRT(SQRT(PI))

       CASE(3)!For choosing Gaussian intial guess wavefunction
         PHI(I,1) = EXP(-TMP1D(I)/2.0D0)/SQRT(SQRT(PI))
         PHI(I,2) = EXP(-TMP1D(I)/2.0D0)/SQRT(SQRT(PI))
         PHI(I,3) = EXP(-TMP1D(I)/2.0D0)/SQRT(SQRT(PI))
     END SELECT
  END DO
  !$OMP END PARALLEL DO
END SUBROUTINE INITIALIZE

SUBROUTINE KE()
 USE BASIC_DATA, ONLY : CI, NX, CDT
 USE CGPE_DATA, ONLY : KX, PHIF
 USE OMP_LIB

 IMPLICIT NONE
 INTEGER :: J, K

 !$OMP PARALLEL DO COLLAPSE(2) PRIVATE(K,J) 
 DO K = 1, 3
    DO J = 1, NX
       PHIF(J,K) = EXP(-CI*CDT*KX(J)*KX(J))*PHIF(J,K)
    END DO
 END DO
 !$OMP END PARALLEL DO
END SUBROUTINE KE     

SUBROUTINE SOC()
  USE BASIC_DATA, ONLY : CI, NX, CDT
  USE CGPE_DATA, ONLY :  PHIF,  KX
  USE SOC_DATA, ONLY : GAMMAX
  USE OMP_LIB

  IMPLICIT NONE

  COMPLEX (8) :: A, DELTA, BETA, KAPPA
  COMPLEX (8), DIMENSION(1:3) :: TMP
  INTEGER :: I

  !$OMP PARALLEL DO PRIVATE(I,TMP,A, DELTA, BETA, KAPPA) 
  DO I = 1, NX
     A = KX(I)*GAMMAX*SQRT(2.0D0)
     BETA = SQRT(2.0D0)*A*CDT

     IF(ABS(BETA).NE.0.0D0)THEN
       DELTA = (COS(BETA) -1)/BETA**2
       KAPPA = -CI * SIN(BETA)/BETA
     ELSE
       DELTA = -0.5D0
       KAPPA = -CI
     END IF
     TMP(1) = (DELTA*(A**2)*CDT**2)*(PHIF(I,1)+PHIF(I,3))&
              + KAPPA*A*CDT*PHIF(I,2)
     TMP(2) = DELTA*(2.0D0*A**2)*CDT**2&
              *PHIF(I,2) + KAPPA*CDT*A*&
              (PHIF(I,1) + PHIF(I,3))
     TMP(3) = (DELTA*(A**2)*CDT**2)*(PHIF(I,1)+PHIF(I,3))&
              + KAPPA*A*CDT*PHIF(I,2)
    
     PHIF(I,1) = PHIF(I,1) + TMP(1)
     PHIF(I,2) = PHIF(I,2) + TMP(2)
     PHIF(I,3) = PHIF(I,3) + TMP(3)
  END DO
  !$OMP END PARALLEL DO
END SUBROUTINE SOC

SUBROUTINE SE()
  USE BASIC_DATA, ONLY : CI, NX, CDT
  USE CGPE_DATA, ONLY : PHI, C2
  USE OMP_LIB

  IMPLICIT NONE
  COMPLEX (8) :: A, B, OMEGA, DELTA, KAPPA
  INTEGER :: I, J, K
  COMPLEX (8), DIMENSION(1:3) :: TMP
  
  !$OMP PARALLEL DO PRIVATE(I,TMP, A, B, OMEGA, DELTA, KAPPA) 
  DO I = 1, NX
     A =  (C2 * PHI(I,2) * CONJG(PHI(I,3)))
     B =  (C2 * PHI(I,2) * CONJG(PHI(I,1)))
     OMEGA = CDT*SQRT((ABS(A))**2+(ABS(B))**2)

     IF(ABS(OMEGA).NE.0.0D0)THEN
       DELTA = (COS(OMEGA) -1)/(OMEGA)**2
       KAPPA = -CI * SIN(OMEGA)/OMEGA
     ELSE
       DELTA = -0.5D0
       KAPPA = -CI
     END IF

 
     TMP(1) = (DELTA*CDT**2)*(A*CONJG(A)*PHI(I,1)+&
              A*CONJG(B)*PHI(I,3)) + KAPPA*CDT*A&
              *PHI(I,2)
     TMP(2) = (DELTA*CDT**2)*(A*CONJG(A)+B*CONJG(B))&
              *PHI(I,2) + KAPPA*CDT*&
              (CONJG(A)*PHI(I,1)+CONJG(B)*PHI(I,3))
     TMP(3) = (DELTA*CDT**2)*(CONJG(A)*B*&
              PHI(I,1)+B*CONJG(B)*PHI(I,3)) + KAPPA*CDT*&
              B*PHI(I,2)

     PHI(I,1) = PHI(I,1) + TMP(1)
     PHI(I,2) = PHI(I,2) + TMP(2)
     PHI(I,3) = PHI(I,3) + TMP(3)
  END DO
  !$OMP END PARALLEL DO
END SUBROUTINE SE

SUBROUTINE SP()
  USE BASIC_DATA, ONLY : NX, DT, CDT, CI
  USE CGPE_DATA, ONLY : V, PHI, C0, C2
  USE OMP_LIB
  IMPLICIT NONE

  REAL (8), DIMENSION(1:3) :: TMP
  INTEGER :: I

  !$OMP PARALLEL DO PRIVATE(I,TMP) 
  DO I = 1, NX
     TMP(1) = V(I) + C0*(ABS(PHI(I,1))**2 + ABS(PHI(I,2))**2&
              + ABS(PHI(I,3))**2) + C2*(ABS(PHI(I,1))**2 + ABS(PHI(I,2))**2&
              - ABS(PHI(I,3))**2) 
     TMP(2) = V(I) + C0*(ABS(PHI(I,1))**2 + ABS(PHI(I,2))**2&
              + ABS(PHI(I,3))**2) + C2*(ABS(PHI(I,1))**2 + ABS(PHI(I,3))**2)
     TMP(3) = V(I) + C0*(ABS(PHI(I,1))**2 + ABS(PHI(I,2))**2&
              + ABS(PHI(I,3))**2) + C2*(ABS(PHI(I,3))**2 + ABS(PHI(I,2))**2&
              -  ABS(PHI(I,1))**2)

     PHI(I,1) = PHI(I,1)*EXP(-CI*CDT*TMP(1))
     PHI(I,2) = PHI(I,2)*EXP(-CI*CDT*TMP(2))
     PHI(I,3) = PHI(I,3)*EXP(-CI*CDT*TMP(3))
  END DO
  !$OMP END PARALLEL DO
END SUBROUTINE SP


SUBROUTINE NORMC(PHI, NORM)
  USE BASIC_DATA, ONLY : NX, DX
  USE OMP_LIB

  IMPLICIT NONE
  COMPLEX (8), DIMENSION(1:NX,1:3), INTENT(IN) :: PHI
  REAL (8), DIMENSION(1:3), INTENT(OUT) :: NORM

  INTERFACE
    PURE FUNCTION SIMPSON(F, DX) RESULT (VALUE)
      USE BASIC_DATA, ONLY : NX
      IMPLICIT NONE
      REAL (8), DIMENSION(1:NX), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMPSON
  END INTERFACE

  INTEGER :: I, J
  REAL (8), DIMENSION(1:NX,1:3) :: TMP1D


  !$OMP PARALLEL DO COLLAPSE(2) PRIVATE(I,J) 
  DO J = 1, 3
     DO I = 1, NX
        TMP1D(I,J) = ABS(PHI(I,J))*ABS(PHI(I,J))
     END DO
  END DO
  !$OMP END PARALLEL DO

  NORM(1) = SIMPSON(TMP1D(:,1), DX)
  NORM(2) = SIMPSON(TMP1D(:,2), DX)
  NORM(3) = SIMPSON(TMP1D(:,3), DX)
END SUBROUTINE NORMC

SUBROUTINE NORMT(PHI, TNORM)
  USE BASIC_DATA, ONLY : NX, DX
  USE OMP_LIB

  IMPLICIT NONE
  COMPLEX (8), DIMENSION(1:NX,1:3), INTENT(INOUT) :: PHI
  REAL (8), INTENT(OUT) :: TNORM

  INTERFACE
    PURE FUNCTION SIMPSON(F, DX) RESULT (VALUE)
      USE BASIC_DATA, ONLY : NX
      IMPLICIT NONE
      REAL (8), DIMENSION(1:NX), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMPSON
  END INTERFACE

  INTEGER :: I, J
  REAL (8), DIMENSION(1:NX) :: TMP1D
  !$OMP PARALLEL DO PRIVATE(I) 
  DO I = 1, NX 
     TMP1D(I) = ABS(PHI(I,1))*ABS(PHI(I,1)) + ABS(PHI(I,2))*ABS(PHI(I,2)) + ABS(PHI(I,3))*ABS(PHI(I,3))
  END DO
  !$OMP END PARALLEL DO
  TNORM = SQRT(SIMPSON(TMP1D, DX))
  PHI = PHI/TNORM
END SUBROUTINE NORMT

SUBROUTINE RAD(PHI, RMS)
  USE BASIC_DATA, ONLY : NX, DX
  USE CGPE_DATA, ONLY : X2
  USE OMP_LIB

  IMPLICIT NONE
  COMPLEX (8), DIMENSION(1:NX,1:3), INTENT(IN) :: PHI
  REAL (8), DIMENSION(1:3), INTENT(OUT) :: RMS

  INTERFACE
    PURE FUNCTION SIMPSON(F, DX) RESULT (VALUE)
      USE BASIC_DATA, ONLY : NX
      IMPLICIT NONE
      REAL (8), DIMENSION(1:NX), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMPSON
  END INTERFACE

  INTEGER :: I, J
  REAL (8), DIMENSION(1:NX,1:3) :: TMP1D

  !$OMP PARALLEL DO COLLAPSE(2) PRIVATE(I,J) 
  DO J = 1, 3
     DO I = 1, NX
        TMP1D(I,J) = X2(I)*ABS(PHI(I,J))*ABS(PHI(I,J))
     END DO
  END DO
  !$OMP END PARALLEL DO

  RMS(1) = SQRT(SIMPSON(TMP1D(:,1), DX))
  RMS(2) = SQRT(SIMPSON(TMP1D(:,2), DX))
  RMS(3) = SQRT(SIMPSON(TMP1D(:,3), DX))
END SUBROUTINE RAD

PURE FUNCTION SIMPSON(F, DX)
  USE BASIC_DATA, ONLY : NX
  IMPLICIT NONE
  REAL (8), DIMENSION(1:NX), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: SIMPSON
  REAL (8) :: F1, F2
  INTEGER :: I, N
  N = SIZE(F)  !N is even
  F1 = F(2) + F(N-4)
  F2 = F(3)
  DO I = 4, N-6, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  SIMPSON = DX*(F(1) + 4.0D0*F1 + 2.0D0*F2 + F(N-3))/3.0D0+&
         3.0D0*DX*(F(N-3) + 3.0D0*(F(N-2)+F(N-1)) + F(N))/8.0D0
END FUNCTION SIMPSON

PURE FUNCTION DIFF(P,DX)
  USE BASIC_DATA, ONLY : NX
  IMPLICIT NONE
  REAL (8), DIMENSION(1:NX), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(1:SIZE(P)) :: DIFF
  INTEGER :: I, N
  N = SIZE(P)
  DIFF(1) = 0.0D0
  !DIFF(1) = (-3.0D0*P(1) + 4.0D0*P(2)-P(3))/(2.0D0*DX)
  DIFF(2) = (P(3) - P(1))/(2.0D0*DX)
  ! 5 point formula to calculate first order derivative at edges
  FORALL(I=3:4)
    DIFF(I) = (P(I-2)-8.0D0*P(I-1)+8.0D0*P(I+1)-P(I+2))/(12.0D0*DX)
  END FORALL
  FORALL(I=N-3:N-2)
    DIFF(I) = (P(I-2)-8.0D0*P(I-1)+8.0D0*P(I+1)-P(I+2))/(12.0D0*DX)
  END FORALL
  ! 9 point formula to calculate first order derivative
  FORALL(I=5:N-4)
    DIFF(I) = (3.0D0*P(I-4)-32.0D0*P(I-3)+168.0D0*P(I-2)-672.0D0*P(I-1) +&
              672.0D0*P(I+1)-168.0D0*P(I+2)+32.0D0*P(I+3)-3.0D0*P(I+4))/&
              (840.0D0*DX)
  END FORALL
  DIFF(N-1) = (P(N) - P(N-2))/(2.0D0*DX)
  !DIFF(N) = (P(N-2) - 4.0D0*P(N-1)+3.0D0*P(N))/(2.0D0*DX)
  DIFF(N) = 0.0D0
END FUNCTION DIFF


SUBROUTINE ENERGY(PHI, MU, EN, MZ)
  USE BASIC_DATA, ONLY : NX, DX, CI
  USE CGPE_DATA, ONLY : V, C0, C2
  USE SOC_DATA, ONLY : GAMMAX
  USE OMP_LIB

  IMPLICIT NONE
  COMPLEX (8), DIMENSION(1:NX,1:3), INTENT(IN) :: PHI
  REAL (8), DIMENSION(1:3), INTENT(OUT) :: MU
  REAL (8), INTENT(OUT) :: EN, MZ

  INTERFACE
    PURE FUNCTION DIFF(P, DX) RESULT (DP)
      USE BASIC_DATA, ONLY : NX
      IMPLICIT NONE
      REAL (8), DIMENSION(1:NX), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DX
      REAL (8), DIMENSION(1:SIZE(P)) :: DP
    END FUNCTION DIFF
  END INTERFACE

  INTERFACE
    PURE FUNCTION SIMPSON(F, DX) RESULT (VALUE)
      USE BASIC_DATA, ONLY : NX
      IMPLICIT NONE
      REAL (8), DIMENSION(1:NX), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMPSON
  END INTERFACE

  INTEGER :: I, J, K
  COMPLEX (8), DIMENSION(1:NX,1:3) :: DPX, DPY, DPZ
  REAL (8), DIMENSION(1:NX) :: DP1, DP2, DP3, TMP1D1, TMP1D2, TMP1D3, TMP1D4, TMP1D5 

  DO J = 1, 3
     DPX(1:NX,J) = DIFF(REAL(PHI(1:NX,J)), DX)**2 + &
                   DIFF(AIMAG(PHI(1:NX,J)), DX)**2
  END DO
  
  DP1(:) = DPX(:,1)
  DP2(:) = DPX(:,2)
  DP3(:) = DPX(:,3)
  

  DO J = 1, 3
     DPX(1:NX,J) = DIFF(REAL(PHI(1:NX,J)), DX) + CI*DIFF(AIMAG(PHI(1:NX,J)), DX)
  END DO
 
  !$OMP PARALLEL DO PRIVATE(I) 
  DO I = 1, NX
     TMP1D1(I)  = V(I)*ABS(PHI(I,1))*ABS(PHI(I,1)) + DP1(I) + &
                  V(I)*ABS(PHI(I,2))*ABS(PHI(I,2)) + DP2(I) + &
                  V(I)*ABS(PHI(I,3))*ABS(PHI(I,3)) + DP3(I) + &
                  C0*(ABS(PHI(I,1))**2+ABS(PHI(I,2))**2+ABS(PHI(I,3))**2)**2/2.0D0 +&
                  C2*(ABS(PHI(I,1))**2+ABS(PHI(I,2))**2-ABS(PHI(I,3))**2)*&
                  ABS(PHI(I,1))**2/2.0D0 +&
                  C2*(ABS(PHI(I,1))**2+ABS(PHI(I,3))**2)*ABS(PHI(I,2))**2/2.0D0 +&
                  C2*(ABS(PHI(I,2))**2+ABS(PHI(I,3))**2-ABS(PHI(I,1))**2)*&
                  ABS(PHI(I,3))**2/2.0D0 +&
                  C2*(CONJG(PHI(I,3))*PHI(I,2)**2*CONJG(PHI(I,1))+PHI(I,3)*CONJG(PHI(I,2))**2*PHI(I,1))+&
                  SQRT(2.0D0)*GAMMAX*(-CI*CONJG(PHI(I,1))*DPX(I,2)-&
                  CI*CONJG(PHI(I,3))*DPX(I,2)- &
                  CI*CONJG(PHI(I,2))*(DPX(I,1)+DPX(I,3)))
  
     TMP1D2(I)  = ABS(PHI(I,1))**2-ABS(PHI(I,3))**2

     TMP1D3(I)  = V(I)*ABS(PHI(I,1))*ABS(PHI(I,1)) + DP1(I) +&
                  C0*(ABS(PHI(I,1))**2+ABS(PHI(I,2))**2+ABS(PHI(I,3))**2)*ABS(PHI(I,1))**2+&
                  C2*(ABS(PHI(I,1))**2+ABS(PHI(I,2))**2-ABS(PHI(I,3))**2)*ABS(PHI(I,1))**2+&
                  C2*CONJG(PHI(I,3))*PHI(I,2)**2*CONJG(PHI(I,1))+&
                  SQRT(2.0D0)*GAMMAX*(-CI*CONJG(PHI(I,1))*DPX(I,2))

     TMP1D4(I)  = V(I)*ABS(PHI(I,2))*ABS(PHI(I,2)) + DP2(I) +&
                  C0*(ABS(PHI(I,1))**2+ABS(PHI(I,2))**2+ABS(PHI(I,3))**2)*ABS(PHI(I,2))**2+&
                  C2*(ABS(PHI(I,1))**2+ABS(PHI(I,3))**2)*ABS(PHI(I,2))**2+&
                  2.0D0*C2*PHI(I,1)*PHI(I,3)*CONJG(PHI(I,2))**2+&
                  SQRT(2.0D0)*GAMMAX*(-CI*CONJG(PHI(I,2))*(DPX(I,1)+DPX(I,3)))

     TMP1D5(I)  = V(I)*ABS(PHI(I,3))*ABS(PHI(I,3)) + DP3(I) +&
                  C0*(ABS(PHI(I,1))**2+ABS(PHI(I,2))**2+ABS(PHI(I,3))**2)*ABS(PHI(I,3))**2+&
                  C2*(ABS(PHI(I,2))**2+ABS(PHI(I,3))**2-ABS(PHI(I,1))**2)*ABS(PHI(I,3))**2+&
                  C2*CONJG(PHI(I,1))*PHI(I,2)**2*CONJG(PHI(I,3))+&
                  SQRT(2.0D0)*GAMMAX*(-CI*CONJG(PHI(I,3))*DPX(I,2))
  END DO
  !$OMP END PARALLEL DO

  EN = SIMPSON(TMP1D1, DX)
  MZ = SIMPSON(TMP1D2, DX)

  MU(1) = SIMPSON(TMP1D3, DX)/(SIMPSON(ABS(PHI(:,1))**2, DX)+1.0D-40)
  MU(2) = SIMPSON(TMP1D4, DX)/(SIMPSON(ABS(PHI(:,2))**2, DX)+1.0D-40)
  MU(3) = SIMPSON(TMP1D5, DX)/(SIMPSON(ABS(PHI(:,3))**2, DX)+1.0D-40)
END SUBROUTINE ENERGY

SUBROUTINE FFT()
  USE CGPE_DATA, ONLY : PHI, PHIF
  USE FFTW3, ONLY : fftw_execute_dft
  USE FFTW_DATA

  IMPLICIT NONE
  INTEGER :: L
  DO L = 1, 3
     FFTFX(:) = PHI(:,L)
     CALL fftw_execute_dft(planfx,FFTFX,FFTBX)
     PHIF(:,L) = FFTBX(:)
  END DO
END SUBROUTINE FFT

SUBROUTINE BFT()
  USE BASIC_DATA, ONLY : NX
  USE CGPE_DATA, ONLY : PHI, PHIF
  USE FFTW3, ONLY : fftw_execute_dft
  USE FFTW_DATA

  IMPLICIT NONE
  INTEGER :: I, L

  DO L = 1, 3
     FFTBX(:) = PHIF(:,L)
     CALL fftw_execute_dft(planbx,FFTBX,FFTFX)
     PHI(:,L) = FFTFX(:)/REAL(NX)
  END DO
END SUBROUTINE BFT
                    
         


==> FORTRESS/SOURCE_FILES/imretime_spin1_2D.f90 <==
! File name: imretime_spin1_2D.f90 
! Title: FORTRESS: FORTRAN programs for solving coupled
!        Gross-Pitaevskii equations for spin-orbit coupled spin-1
!        Bose-Einstein condensate
!
! Authors: Pardeep Kaur, Arko Roy, & Sandeep Gautam
!
! Fortran code to solve 2D coupled Gross-Pitaevskii equations (CGPEs)
! for spin-1 BEC using time-splitting spectral method.       
!
!How to compile this code:
!
!With GNU Fortran compiler: 
!    For compiling with GNU fortran compiler execute at command prompt: 
!    gfortran imretime_spin1_2D.f90 -I/usr/local/include/ -lfftw3_omp -lfftw3 -lm -fopenmp
!    Please take note that /usr/local/include/ is the location of the file FFTW-software-library provided file 'fftw3.f03' 
!    that defines Fortran 2003 interfaces for all of its C routines. If this file 'fftw3.f03' is present in different folder, the
!    the corresponding path needs to provided.
!    
!With Intel® Fortran Compiler
!  (a) For compiling without OpenMP execute: ifort imretime_spin1_2D.f90 -lfftw3 -lfftw3_threads -lm -O3
!  (b) For compiling with OpenMP execute: ifort imretime_spin1_2D.f90 -lfftw3_omp -lfftw3 -lm -qopenmp
!
!With f95 fortran compiler
! For compiling with OpenMP execute: f95 imretime_spin1_2D.f90 -lfftw3_omp -lfftw3 -fopenmp
!
!For serial execution of the code: Set OPENMP_THREADS = FFTW_THREADS = 1 in the BASIC_DATA module
!
!Note: For compilation with OpenMP or auto-parallelization it is advisable to 
!      unlimit the shell stack size limit by executing at the command prompt-  ulimit -s unlimited            
!      And increase the OpenMP stack size to sufficiently large value by executing at the command 
!          prompt -  export OMP_STACKSIZE=1024M
!
!- ---------------------------------------------------------------------------
! PI = 4.0*arctan(1)                                                          
! NITER = Number of total iterations 
! NSTP  = Number of iterations after which transeint results are written
! STP   = Number of iterations after which ENERGY and RAD subroutines has to be called 
!         and is currently set according to call after 0.1 units of time.
! NUMBER_OF_THREADS = Number of threads chosen for OpenMP parallelization
! NX = Number of space grid points in x-direction
! NY = Number of space grid points in y-direction
! DX = Spatial step size along x
! DY = Spatial step size along y
! DT = Temporal step size
! LX = NX*DX, LY = NY*DY, (2D spatial domain)
! AMU = atomic mass unit in Kg
! HBAR = reduced Planck's constat in SI units
! CDT = Complex varible which will be defined as '-idt' and 'dt' in
!       imaginary and realtime propagations, respectively 
! ENABLE and DISABLE are two logical parameters set equal to .TRUE. 
!-----------------------------------------------------------------------------

MODULE BASIC_DATA
  REAL (8), PARAMETER :: PI = 4.0D0*ATAN(1.0D0)
  COMPLEX (8), PARAMETER :: CI = (0.0D0,1.0D0)
  INTEGER, PARAMETER :: NITER = 1500000, NSTP = 50000
  INTEGER, PARAMETER  :: OPENMP_THREADS = 8, FFTW_THREADS = OPENMP_THREADS
  INTEGER, PARAMETER :: NX = 128, NXX = NX-1, NX2 = NX/2+1 
  INTEGER, PARAMETER :: NY = 128, NYY = NY-1, NY2 = NY/2+1
  REAL (8), PARAMETER :: DX = 0.1D0, DY = 0.1D0, DT = 0.1D0*DX*DY/2.0D0
  INTEGER, PARAMETER :: STP = 200!NINT(0.2D0/(2.0D0*DT))
  REAL (8), PARAMETER :: LX = DX*NX, LY =  DY*NY
  REAL (8), PARAMETER :: AMU = 1.66D-27, HBAR = 1.054560653D-34
  COMPLEX (8) :: CDT
END MODULE BASIC_DATA

MODULE FFTW3
  USE, INTRINSIC :: ISO_C_BINDING
  INCLUDE 'fftw3.f03'
END MODULE


!------------------------------------------------------------------------------
! KX, KY = Fourier frequencies or wavevectors
! A0, A2 are s-wave scattering lengths (in SI units) in total 
!   spin 0 and 2 channels, respectively
! NUX, NUY, and NUZ are the three trap frequencies in Hz
! ALPHAX, ALPHAY, ALPHAZ are corresponding anisotropy parameters
! M = Mass of spin-1 atom in Kg
! NATOMS = total number of atoms in the BEC
! SWITCH_IM = 1 or 0 for imaginary time and realtime propagations respectively
! OPTION_FERRO_POLAR = 1 or 2 for directing the code to chose the initial 
!   guess suitable for ferromagnetic or antiferromagnetic interactions, 
!   respectively; in case Gaussian intial guess has to be selected then 
!   OPTION_FERRO_POLAR = 3
! [X(1:NX),Y(1:NY)] = 2D space grid
! V(1:NX, 1:NY) = Trapping potential
! PHI(1:NX,1:NY,1:3), PHIF(1:NX,1:NY,1:3) are the component wavefunctions and their
!   Fourier transforms
! ASOC = oscillator length
! OMEGAM = scaling angular frequency, could be the smallest of the three
!   angular frequencies
! C0, C2 = Interaction parameter c_0 and c_2 characterising the interactions
!  in total spin 0 and 2 channels respectively
! MAG = Magnetization values to be provided by the user when prompted in the imaginary time
!       propagation
! TOL = Tolerance parameter for the convergence criterion implemented 
!       in the code  
!------------------------------------------------------------------------------

MODULE CGPE_DATA
  USE BASIC_DATA, ONLY : NX, NY, AMU

  !Scattering length values for Na-23
  REAL (8), PARAMETER :: A0 = (2.646D-9), A2 = (2.911D-9)  
  !Scattering length values for Rb-87
  !REAL (8), PARAMETER :: A0 = (5.387D-9), A2 = (5.313D-9)
  REAL (8), PARAMETER :: NUX = 20.0D0, NUY = 20.0D0, NUZ = 400.0D0,&
                         ALPHAX = NUX/NUX, ALPHAY = NUY/NUX, ALPHAZ = NUZ/NUX
  REAL (8), PARAMETER :: M = (23.0D0*AMU)
  INTEGER, PARAMETER :: NATOMS = 10000
  REAL (8), PARAMETER :: TOL  = 1.0D-6
  INTEGER, PARAMETER :: SWITCH_IM = 1, OPTION_FERRO_POLAR  = 3
  
  REAL (8), DIMENSION(1:NX) :: X, X2
  REAL (8), DIMENSION(1:NY) :: Y, Y2
  REAL (8), DIMENSION(1:NX, 1:NY,1:3) :: V
  REAL (8), DIMENSION(1:NX, 1:NY) :: R2
  COMPLEX (8), DIMENSION(1:NX, 1:NY,1:3) :: PHI, PHI_OLD, PHIF
  REAL (8), DIMENSION(1:NX) :: KX
  REAL (8), DIMENSION(1:NY) :: KY
 
  REAL (8) :: AOSC, OMEGAM, C0, C2, MAG
END MODULE CGPE_DATA

!------------------------------------------------------------------------------
! (GAMMAX,GAMMAY) = strengths of SO coupling
! SWITCH_SOC = 1 in the presence of SO coupling, otherwise SWITCH_SOC = 0
!------------------------------------------------------------------------------

MODULE SOC_DATA
  REAL (8), PARAMETER :: GAMMAX = 0.3D0, GAMMAY = -0.6D0
  INTEGER, PARAMETER :: SWITCH_SOC = 1
END MODULE SOC_DATA

MODULE FFTW_DATA
  USE BASIC_DATA, ONLY : NX, NY
  USE FFTW3, ONLY : C_DOUBLE_COMPLEX, C_PTR, C_INT
  COMPLEX(C_DOUBLE_COMPLEX), DIMENSION(NX,NY) :: FFTFXY, FFTBXY
  TYPE(C_PTR) :: PLANFXY, PLANBXY
  INTEGER(C_INT) :: THREADS_INIT
END MODULE FFTW_DATA


!++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
!                        Main Program - CGPE2D                                ! 
!++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++

PROGRAM CGPE2D
  USE BASIC_DATA
  USE CGPE_DATA
  USE FFTW3, ONLY : C_INT, C_DOUBLE_COMPLEX, C_PTR, FFTW_FORWARD, FFTW_BACKWARD, FFTW_ESTIMATE, &
          fftw_init_threads, fftw_plan_with_nthreads, fftw_cleanup_threads,   &
          fftw_plan_dft_2d, fftw_execute_dft, fftw_destroy_plan
  USE OMP_LIB
  USE SOC_DATA
  USE FFTW_DATA

  IMPLICIT NONE

  INTERFACE 
   SUBROUTINE INITIALIZE()
    IMPLICIT NONE
   END SUBROUTINE INITIALIZE

   SUBROUTINE KE()
    IMPLICIT NONE
   END SUBROUTINE KE

   SUBROUTINE SOC()
     IMPLICIT NONE
   END SUBROUTINE SOC

   SUBROUTINE SE()
    IMPLICIT NONE
   END SUBROUTINE SE

   SUBROUTINE SP()
    IMPLICIT NONE
   END SUBROUTINE SP

   SUBROUTINE NORMC(PHI, NORM)
    USE BASIC_DATA, ONLY : NX, NY
    IMPLICIT NONE
    COMPLEX (8), DIMENSION(1:NX,1:NY,1:3), INTENT(IN) :: PHI
    REAL (8), DIMENSION(1:3), INTENT(OUT) :: NORM
   END  SUBROUTINE NORMC

   SUBROUTINE NORMT(PHI, TNORM)
    USE BASIC_DATA, ONLY : NX, NY
    IMPLICIT NONE
    COMPLEX (8), DIMENSION(1:NX,1:NY,1:3), INTENT(INOUT) :: PHI
    REAL (8), INTENT(OUT) :: TNORM
   END  SUBROUTINE NORMT

   SUBROUTINE RAD(PHI, RMS)
    USE BASIC_DATA, ONLY : NX, NY
    IMPLICIT NONE
    COMPLEX (8), DIMENSION(1:NX,1:NY,1:3), INTENT(IN) :: PHI
    REAL (8), DIMENSION(1:3), INTENT(OUT) :: RMS
   END  SUBROUTINE RAD

   SUBROUTINE ENERGY(PHI, MU, EN, MZ)
    USE BASIC_DATA, ONLY : NX, NY
    IMPLICIT NONE
    COMPLEX (8), DIMENSION(1:NX,1:NY,1:3), INTENT(IN) :: PHI
    REAL (8), DIMENSION(1:3), INTENT(OUT) :: MU
    REAL (8), INTENT(OUT) :: EN, MZ
   END  SUBROUTINE ENERGY

   SUBROUTINE FFT()
     IMPLICIT NONE
   END SUBROUTINE FFT

   SUBROUTINE BFT()
     IMPLICIT NONE
   END SUBROUTINE BFT
  END INTERFACE

  INTEGER :: I, J, K, II, IOSTAT
  REAL (8) :: EN, MZ, LZ, DELTA, START, FINISH, TNORM, START_READ, FINISH_READ,&
              START_PLAN=0.0D0, FINISH_PLAN=0.0D0              
  REAL (8), DIMENSION(1:3) :: SIGMA, RMS, NORM, MU
  REAL (8), DIMENSION(1:NX,1:NY,1:3) :: PHASE
  REAL(8), DIMENSION(1:3) :: TMP
  REAL (8) :: CONVERGENCE_OLD  = 0.0D0, CONV
  INTEGER :: START_CLOCK, STOP_CLOCK, CLOCK_RATE, CLOCK_MAX
  CHARACTER (LEN=10) DATE, TIME, ZONE
  INTEGER, DIMENSION(1:8) :: VALUES

  !$ START = OMP_GET_WTIME()
  CALL DATE_AND_TIME(DATE,TIME,ZONE,VALUES)

  SELECT CASE(SWITCH_IM)
    CASE(1)
      CDT = -CI*DT
      PHI_OLD = 0.0D0
      OPEN (2, FILE='../OUTPUT/2D/file1_im.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
      OPEN (3, FILE='../OUTPUT/2D/file2_im.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
      OPEN (8, FILE='../OUTPUT/2D/solution_file_im.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
      OPEN (9, FILE='../OUTPUT/2D/convergence.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
      !OPEN (10, FILE='../OUTPUT/2D/solution_file_x_im.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
      !     ACTION='WRITE')

      IF(SWITCH_SOC.EQ.0)THEN
         WRITE(*,*) 'ENTER the value of magnetization (0<= MAG < 1): '
         READ(*,*) MAG
         !MAG = 0.35D0
      END IF
    CASE(0)
      CDT = DT
      OPEN (1, FILE='../INPUT/2D/initial_sol.dat', IOSTAT=iostat, STATUS='OLD',FORM='FORMATTED',&
           ACTION='READ')
      OPEN (2, FILE='../OUTPUT/2D/file1_re.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
      OPEN (3, FILE='../OUTPUT/2D/file2_re.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
      OPEN (8, FILE='../OUTPUT/2D/solution_file_re.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
  END SELECT

  WRITE(2,1007) VALUES(3),VALUES(2),VALUES(1),VALUES(5),VALUES(6),VALUES(7)

  !$ CALL OMP_set_num_threads(OPENMP_THREADS)

  !$OMP PARALLEL
    !$OMP SINGLE
     !$ WRITE(*,*) 'MAXIMUM_THREAD_NUMBER_SET = ', OMP_get_num_threads()
    !$OMP END SINGLE
  !$OMP END PARALLEL

  OMEGAM = 2.0D0*PI*NUX
  AOSC = SQRT(HBAR/(M*OMEGAM))
  !C0 =  2.0D0*SQRT(ALPHAZ/(2.0D0*PI))*(4.0D0*PI*REAL(NATOMS)*(A0+2.0D0*A2)/(3.0D0*AOSC))
  !C2 =  2.0D0*SQRT(ALPHAZ/(2.0D0*PI))*(4.0D0*PI*REAL(NATOMS)*(A2-A0)/(3.0D0*AOSC))

  !C0 = 2.0D0*496.4428D0
  !C2 = -2.0D0*2.2942D0
  
  C0 = 2.0D0*134.9838D0
  C2 = 2.0D0*4.2242D0

  !C0 = -8.0D0 for V = 0
  !C2 = -1.2D0 for V = 0  

  WRITE(2,*)
  WRITE(2,899) OPENMP_THREADS, FFTW_THREADS
  WRITE(2,900) SWITCH_IM, OPTION_FERRO_POLAR, SWITCH_SOC, GAMMAX, GAMMAY, TOL
  WRITE(2,901) ALPHAX, ALPHAY, ALPHAZ
  WRITE(2,*)  
  WRITE(2,902) NX, NY
  WRITE(2,903) NITER, NSTP, STP
  WRITE(2,904) DX, DY 
  WRITE(2,905) DT, MAG, LX, LY 
  WRITE(2,906) OMEGAM, AOSC, C0/2.0D0, C2/2.0D0
  WRITE(2,*)
 
  899 FORMAT('  OPENMP_THREADS = ', I3,', FFTW_THREADS = ', I3) 
  900 FORMAT('  SWITCH_IM = ', I2,', OPTION_FERRO_POLAR = ', I2, ', SWITCH_SOC = ',&
                I2, ', GAMMAX = ', F6.2, ', GAMMAY = ', F6.2, ', TOL = ', ES9.2)
  901 FORMAT('  Anisotropy ALPHAX = ',F12.6,', ALPHAY = ',F12.6,&
             ', ALPHAZ = ',F12.6)
  902 FORMAT('# Grid points NX = ', I8, ', NY = ', I8)
  903 FORMAT('# Iterations : NITER = ',I9,', NSTP = ',I9,', STP = ',I9)
  904 FORMAT('  Space Step DX  = ', F10.6, ', DY = ', F10.6)
  905 FORMAT('  Time Step  DT = ', F10.6, ', MAG = ', F10.6, ', LX =',F12.6, ', LY =',F12.6)
  906 FORMAT('  OMEGAM = ', F10.6, ', AOSC = ', E12.4,&
             ', C0 = ', F10.6, ', C2 = ', F10.6)

  CALL INITIALIZE()
  IF((SWITCH_IM.NE.1))THEN
    IF(IOSTAT.NE.0) THEN
      PRINT*, 'Check if the "initial_sol_ps.dat" is avilable'
      STOP
    END IF
    DO I = 1, NX
       DO J = 1, NY
          READ(1,*) X(I), Y(J), (TMP(K), PHASE(I,J,K), K = 1,3)
          PHI(I,J,1) = SQRT(TMP(1))*EXP(CI*PHASE(I,J,1))
          PHI(I,J,2) = SQRT(TMP(2))*EXP(CI*PHASE(I,J,2))
          PHI(I,J,3) = SQRT(TMP(3))*EXP(CI*PHASE(I,J,3))
       END DO
    END DO
  END IF
 
  IF(SWITCH_IM.EQ.1) CALL NORMT(PHI, TNORM)
  CALL NORMC(PHI, NORM)
  CALL RAD(PHI, RMS)
  CALL ENERGY(PHI, MU, EN, MZ)

  WRITE (2, 1001)
  WRITE (2, 1002)
  WRITE (2, 1001)
  WRITE (2, 1003) SUM(NORM), (RMS(K),K=1,3), EN/2.0D0, (ABS(PHI(NX2,NY2,K)),K=1,3), MZ
  1001 FORMAT (21X, 95('-'))
  1002 FORMAT (23X, 'Norm', 6X, 'RMS1', 6X, 'RMS2', 6X, 'RMS3', 5X,&
                    'Energy', 6X,'phi1', 7X, 'phi2', 7X,'phi3',8X, 'MAG')
  1003 FORMAT ('Initial: ', 8X, 1F11.4, 3F10.4, 5F11.5)
  
  THREADS_INIT = fftw_init_threads()
  CALL fftw_plan_with_nthreads(FFTW_THREADS)
  PLANFXY = fftw_plan_dft_2d(NY,NX,fftfxy,fftbxy,FFTW_FORWARD, FFTW_ESTIMATE)  
  PLANBXY = fftw_plan_dft_2d(NY,NX,fftbxy,fftfxy,FFTW_BACKWARD, FFTW_ESTIMATE)

  DO II = 1, NITER
     CALL FFT()
     CALL KE()
     CALL SOC()
     CALL BFT() 
     CALL SE()
     CALL SP()
     
     CALL NORMC(PHI, NORM)
     IF(SWITCH_IM.EQ.1)THEN
       IF(SWITCH_SOC.EQ.0)THEN
          SIGMA(2) = SQRT(1.0D0 - MAG**2.0D0)/SQRT(NORM(2)+SQRT(4.0D0*&
                     (1.0D0-MAG**2.0D0)*NORM(1)*NORM(3)+MAG**2.0D0*NORM(2)**2.0D0))
          SIGMA(1) = SQRT(1.0D0+MAG-SIGMA(2)**2.0D0*NORM(2))/(SQRT(2.0D0*NORM(1)))
          SIGMA(3) = SQRT(1.0D0-MAG-SIGMA(2)**2.0D0*NORM(2))/(SQRT(2.0D0*NORM(3)))

          !$OMP PARALLEL DO COLLAPSE(2) PRIVATE(I,J,K)
          DO K = 1, 3 
             DO J = 1, NY
                DO I = 1, NX
                   PHI(I,J,K) = SIGMA(K)*PHI(I,J,K)
                END DO
             END DO
          END DO
          !$OMP END PARALLEL DO
       ELSE
          CALL NORMT(PHI, TNORM)
       END IF
     END IF

     IF(MOD(II,STP).EQ.0)THEN
     
        CALL ENERGY(PHI, MU, EN, MZ)
        CALL RAD(PHI, RMS)

     !-----------------------------------------------------------------------
     ! In file2_*_im.dat, time is written in first column, energy in second  
     ! column, chemical potential in subsequent three columns and the rms    
     ! sizes in the last three columns.                                      
     !                                                                       
     ! In tmp_solution_file.dat, first and second columns have x & y variables, 
     ! respectively, density of first component followed by its phase in second 
     ! and third columns, respectively, then the same for second and third 
     ! components           
     !
     ! In convergence.dat, time and convergence parameter are written in
     ! first and second columns, respectively 
     !-----------------------------------------------------------------------
        WRITE(3,'(F11.5,4F22.12, 3F11.6)') 2.0D0*II*DT, EN/2.0D0, (MU(K)/2.0D0,K=1,3), (RMS(K), K=1,3)
     END IF
     IF(MOD(II,NSTP).EQ.0) THEN
        WRITE (2, 1005) SUM(NORM), (RMS(K),K=1,3), EN/2.0D0, (ABS(PHI(NX2,NY2,K)),K=1,3), MZ
        OPEN (7, FILE='../OUTPUT/2D/tmp_solution_file.dat', STATUS='replace',FORM='FORMATTED',&
              ACTION='WRITE')
        DO I = 1, NX
           DO J = 1, NY
              WRITE(7,'(2F12.6,6F14.8)') X(I), Y(J), (ABS(PHI(I,J,K))**2, ATAN2(AIMAG(PHI(I,J,K)),REAL(PHI(I,J,K))), K = 1,3)
           END DO
           WRITE(7,'(8F12.6)') 
        END DO
        CLOSE(7)

       ! Following file can be used to write data along x axis
       !OPEN (11, FILE='../OUTPUT/2D/tmp_solution_file_x.dat', STATUS='replace',FORM='FORMATTED',&
       !      ACTION='WRITE')
       !DO I = 1, NX
       !   WRITE(11,'(F12.6,6F14.8)') X(I),(ABS(PHI(I,NY2,K))**2, ATAN2(AIMAG(PHI(I,NY2,K)),REAL(PHI(I,NY2,K))), K = 1,3)
       !END DO
       !CLOSE(11)
     END IF
   
   
   IF(SWITCH_IM.EQ.1)THEN
       IF((MAXVAL(ABS(PHI-PHI_OLD))/(2.0D0*DT)).LE.TOL) EXIT
       WRITE(9,*) 2.0D0*II*DT, MAXVAL(ABS(PHI-PHI_OLD))/(2.0D0*DT)
       PHI_OLD = PHI
   END IF

  END DO  !! Iteration loop
  call fftw_DESTROY_PLAN(planfxy)
  call fftw_DESTROY_PLAN(planbxy)
  call fftw_cleanup_threads()
  CALL ENERGY(PHI, MU, EN, MZ)
  CALL RAD(PHI, RMS)
 
  WRITE (2, 1001)
  WRITE (2, 1006) II, SUM(NORM), (RMS(K),K=1,3), EN/2.0D0, (ABS(PHI(NX2,NY2,K)),K=1,3), MZ
  1005 FORMAT('After NSTP iter.:    ', 1F7.4, 3F10.4, 5F11.5)
  1006 FORMAT('After ', I8,' iter.:', 1F7.4, 3F10.4, 5F11.5)
  WRITE (2, 1001)
  WRITE(2,*)
  !-------------------------------------------------------------------------------
  ! In solution_file.dat, first and second columns have x & y variables, 
  ! respectively, density of first component followed by its phase in second 
  ! and third columns, respectively, then the same for second and third components            
  !-------------------------------------------------------------------------------

  DO I = 1, NX
     DO J = 1, NY
        WRITE(8,'(2F12.6,6F14.8)') X(I), Y(J), (ABS(PHI(I,J,K))**2, ATAN2(AIMAG(PHI(I,J,K)),REAL(PHI(I,J,K))), K = 1,3)
     END DO
     WRITE(8,'(2F12.6,6F14.8)')
  END DO
  CLOSE(8)

  !DO I = 1, NX
  !   WRITE(10,'(F12.6,6F14.8)') X(I), (ABS(PHI(I,NY2,K))**2, ATAN2(AIMAG(PHI(I,NY2,K)),REAL(PHI(I,NY2,K))), K = 1,3)
  !END DO
  !CLOSE(10)
  PRINT *,'Program execution complete'
  !$ FINISH = OMP_GET_WTIME()
  CALL DATE_AND_TIME(DATE,TIME,ZONE,VALUES)
  WRITE(2,1008) VALUES(3),VALUES(2),VALUES(1),VALUES(5),VALUES(6),VALUES(7)
  !$ WRITE(2,1009) (FINISH-START)
  1007 FORMAT("Started on DAY/MONTH/YEAR, HOURS:MINUTES:SECONDS = ",I2,'/',I2,'/',I4,',',I3,':',I2,':',I2)
  1008 FORMAT("Ended on DAY/MONTH/YEAR, HOURS:MINUTES:SECONDS = ",I2,'/',I2,'/',I4,',',I3,':',I2,':',I2)
  1009 FORMAT("Time elapsed = ",F18.8)
END PROGRAM CGPE2D

SUBROUTINE INITIALIZE()
  USE BASIC_DATA
  USE CGPE_DATA
  USE OMP_LIB

  IMPLICIT NONE
  REAL (8), DIMENSION(1:NX,1:NY):: TMP2D, TFDENSITY
  INTEGER :: I, J, K

  !$OMP PARALLEL SECTIONS
 
  !$OMP SECTION
  DO I = 1, 1+NX/2
     KX(I) = (I-1.0d0)*2.0D0*PI/LX
  END DO
  DO I = 1,NX/2 -1
     KX(I+1+NX/2) = -KX(1-I+NX/2)
  END DO
 
  !$OMP SECTION
  DO I = 1, 1+NY/2
     KY(I) = (I-1.0d0)*2.0D0*PI/LY
  END DO
  DO I = 1,NY/2 -1
     KY(I+1+NY/2)=-KY(1-I+NY/2)
  END DO
 
  !$OMP SECTION
  DO I = 1, NX
     X(I) = (-1.0d0 +2.0D0*(I-1.0D0)/NX)*LX/2.0D0
     X2(I) = X(I)*X(I)
  END DO

  !$OMP SECTION
  DO I = 1, NY
     Y(I) = (-1.0d0 +2.0D0*(I-1.0D0)/NY)*LY/2.0D0
     Y2(I) = Y(I)*Y(I)
  END DO
  !$OMP END PARALLEL SECTIONS

  !$OMP PARALLEL DO PRIVATE(I,J)
  DO J = 1, NY
     DO I = 1, NX
        R2(I,J) = X2(I) + Y2(J)
        V(I,J,1) = ALPHAX*ALPHAX*X2(I) + ALPHAY*ALPHAY*Y2(J)!0.0D0
        V(I,J,2) = ALPHAX*ALPHAX*X2(I) + ALPHAY*ALPHAY*Y2(J)!0.0D0
        V(I,J,3) = ALPHAX*ALPHAX*X2(I) + ALPHAY*ALPHAY*Y2(J)!0.0D0
        TMP2D(I,J) = ALPHAX*X2(I)+ ALPHAY*Y2(J)

        SELECT CASE (OPTION_FERRO_POLAR)

          CASE(1)!Initial guess wavefunctions for Ferromagnetic interactions
            IF(((4.0D0*(C0+C2)/(2.0D0*PI))**(2.0D0/4.0D0)- ALPHAX*ALPHAX*X2(I) - ALPHAY*ALPHAY*Y2(J)).GE.0.0D0)THEN
              TFDENSITY(I,J) =  ((4.0D0*(C0+C2)/(2.0D0*PI))**(2.0D0/4.0D0)- ALPHAX*ALPHAX*X2(I) - ALPHAY*ALPHAY*Y2(J))/((C0+C2))
            ELSE
              TFDENSITY(I,J) = 0.0D0
            END IF

            IF(((4.0D0*(C0+C2)/(2.0D0*PI))**(1.0D0/4.0D0)).GE.10.0D0)THEN
              PHI(I,J,1) = ((1.0D0+MAG)/2.0D0)*SQRT(TFDENSITY(I,J))
              PHI(I,J,2) = SQRT((1.0D0-MAG**2)/2.0D0)*SQRT(TFDENSITY(I,J))
              PHI(I,J,3) = ((1.0D0-MAG)/2.0D0)*SQRT(TFDENSITY(I,J))
            ELSE
              PHI(I,J,1) = ((1.0D0+MAG)/2.0D0)*EXP(-TMP2D(I,J)/2.0D0)/(SQRT(PI))
              PHI(I,J,2) = SQRT((1.0D0-MAG**2)/2.0D0)*EXP(-TMP2D(I,J)/2.0D0)/(SQRT(PI))
              PHI(I,J,3) = ((1.0D0-MAG)/2.0D0)*EXP(-TMP2D(I,J)/2.0D0)/(SQRT(PI))
            END IF

         CASE(2)!Intitial guess wavefunctions for antiferromagnetic interactions 
              PHI(I,J,1) = (SQRT((1.0D0+MAG)/2.0D0))*EXP(-TMP2D(I,J)/2.0D0)/(SQRT(PI))
              PHI(I,J,2) = 0.0D0
              PHI(I,J,3) = (SQRT((1.0D0-MAG)/2.0D0))*EXP(-TMP2D(I,J)/2.0D0)/(SQRT(PI))

         CASE(3)
              PHI(I,J,1) = EXP(-(X2(I)+Y2(J))/2.0D0)/(SQRT(PI))
              PHI(I,J,2) = EXP(-(X2(I)+Y2(J))/2.0D0)/(SQRT(PI))
              PHI(I,J,3) = EXP(-(X2(I)+Y2(J))/2.0D0)/(SQRT(PI))
        END SELECT
     END DO
  END DO
  !$OMP END PARALLEL DO
END SUBROUTINE INITIALIZE

SUBROUTINE KE()
 USE BASIC_DATA, ONLY : CI, NX, NY, CDT
 USE CGPE_DATA, ONLY :  PHIF, KX, KY
 USE OMP_LIB

 IMPLICIT NONE
 INTEGER :: I, J, K

 !$OMP PARALLEL DO COLLAPSE(2) PRIVATE(I,J,K)
 DO K = 1, 3
    DO J = 1, NY
       DO I = 1, NX
          PHIF(I,J,K) = exp(-CI*CDT*(KX(I)*KX(I) + KY(J)*KY(J)))*PHIF(I,J,K)
       END DO
    END DO
 END DO
 !$OMP END PARALLEL DO
END SUBROUTINE KE

SUBROUTINE SOC()
  USE BASIC_DATA, ONLY : CI, NX, NY, CDT
  USE CGPE_DATA, ONLY :  PHIF, KX, KY
  USE SOC_DATA, ONLY : GAMMAX, GAMMAY
  USE OMP_LIB

  IMPLICIT NONE

  INTEGER :: I, J
  COMPLEX (8) :: A, BETA, DELTA, KAPPA
  COMPLEX(8), DIMENSION(1:3) :: TMP

   !$OMP PARALLEL DO COLLAPSE(2) PRIVATE(I,J,TMP,A, BETA, DELTA, KAPPA)
   DO J = 1, NY
      DO I = 1, NX
         A =  (GAMMAX*KX(I)-CI*GAMMAY*KY(J))*(SQRT(2.0D0))
         BETA = CDT*SQRT(2.0d0)*ABS(A)

         IF(ABS(BETA).NE.0.0D0)THEN
           DELTA = (COS(BETA) -1)/(BETA**2)
           KAPPA = -CI * SIN(BETA)/BETA
         ELSE
           DELTA = -0.5D0
           KAPPA = -CI
         END IF

         TMP(1) = (DELTA*CDT**2)*(A*CONJG(A)*PHIF(I,J,1)+&
                  (A**2)*PHIF(I,J,3)) + KAPPA*CDT*A&
                  *PHIF(I,J,2)
         TMP(2) = (DELTA*CDT**2)*(2.0D0*A*CONJG(A))&
                  *PHIF(I,J,2) + KAPPA*CDT*&
                  (CONJG(A)*PHIF(I,J,1)+A*PHIF(I,J,3))
         TMP(3) = (DELTA*CDT**2)*(CONJG(A)**2*&
                  PHIF(I,J,1)+A*CONJG(A)*PHIF(I,J,3)) + KAPPA*CDT*&
                  CONJG(A)*PHIF(I,J,2)
     
         PHIF(I,J,1) = PHIF(I,J,1) + TMP(1)
         PHIF(I,J,2) = PHIF(I,J,2) + TMP(2)
         PHIF(I,J,3) = PHIF(I,J,3) + TMP(3)
      END DO
   END DO
   !$OMP END PARALLEL DO
END SUBROUTINE SOC

SUBROUTINE SE()
  USE BASIC_DATA, ONLY : CI, NX, NY, CDT
  USE CGPE_DATA, ONLY : PHI, C2
  USE OMP_LIB

  IMPLICIT NONE
  COMPLEX (8) :: A, B, OMEGA, DELTA, KAPPA
  INTEGER :: I, J
  COMPLEX (8), DIMENSION(1:3) :: TMP


  !$OMP PARALLEL DO COLLAPSE(2) PRIVATE(I,J,TMP,A,B,OMEGA,DELTA,KAPPA)
  DO J = 1, NY 
     DO I = 1, NX
        A =  (C2 * PHI(I,J,2)*  CONJG(PHI(I,J,3)))
        B =  (C2 * PHI(I,J,2)*  CONJG(PHI(I,J,1)))
        OMEGA = CDT*SQRT((ABS(A))**2+(ABS(B))**2)

        IF(ABS(OMEGA).NE.0.0D0)THEN
          DELTA = (COS(OMEGA) -1)/(OMEGA**2)
          KAPPA = -CI * SIN(OMEGA)/OMEGA
        ELSE
          DELTA = -0.5D0
          KAPPA = -CI
        END IF

        TMP(1) = (DELTA*CDT**2)*(A*CONJG(A)*PHI(I,J,1)+&
                 A*CONJG(B)*PHI(I,J,3)) + KAPPA*CDT*A&
                *PHI(I,J,2)
        TMP(2) = (DELTA*CDT**2)*(A*CONJG(A)+B*CONJG(B))&
                *PHI(I,J,2) + KAPPA*CDT*&
                 (CONJG(A)*PHI(I,J,1)+CONJG(B)*PHI(I,J,3))
        TMP(3) = (DELTA*CDT**2)*(CONJG(A)*B*&
                 PHI(I,J,1)+B*CONJG(B)*PHI(I,J,3)) + KAPPA*CDT*&
                 B*PHI(I,J,2)

        PHI(I,J,1) = PHI(I,J,1) + TMP(1)
        PHI(I,J,2) = PHI(I,J,2) + TMP(2)
        PHI(I,J,3) = PHI(I,J,3) + TMP(3)
     END DO
  END DO
  !$OMP END PARALLEL DO
END SUBROUTINE SE

SUBROUTINE SP()  
  USE BASIC_DATA, ONLY : NX, NY, CDT, CI
  USE CGPE_DATA, ONLY : V, PHI, C0, C2
  USE OMP_LIB

  IMPLICIT NONE

  REAL (8), DIMENSION(1:3) :: TMP
  INTEGER :: I, J
  !$OMP PARALLEL DO COLLAPSE(2) PRIVATE(I,J,TMP)
  DO J = 1, NY
     DO I = 1, NX
        TMP(1) = V(I,J,1) + C0*(ABS(PHI(I,J,1))**2 + ABS(PHI(I,J,2))**2&
                 + ABS(PHI(I,J,3))**2) + C2*(ABS(PHI(I,J,1))**2 + ABS(PHI(I,J,2))**2&
                 - ABS(PHI(I,J,3))**2) 
        TMP(2) = V(I,J,2) + C0*(ABS(PHI(I,J,1))**2 + ABS(PHI(I,J,2))**2&
                 + ABS(PHI(I,J,3))**2) + C2*(ABS(PHI(I,J,1))**2 + ABS(PHI(I,J,3))**2)
        TMP(3) = V(I,J,3) + C0*(ABS(PHI(I,J,1))**2 + ABS(PHI(I,J,2))**2&
                 + ABS(PHI(I,J,3))**2) + C2*(ABS(PHI(I,J,3))**2 + ABS(PHI(I,J,2))**2&
                 - ABS(PHI(I,J,1))**2)

        PHI(I,J,1) = PHI(I,J,1)*EXP(-CI*CDT*TMP(1))
        PHI(I,J,2) = PHI(I,J,2)*EXP(-CI*CDT*TMP(2))
        PHI(I,J,3) = PHI(I,J,3)*EXP(-CI*CDT*TMP(3))
     END DO
  END DO
  !$OMP END PARALLEL DO 
END SUBROUTINE SP

SUBROUTINE NORMC(PHI, NORM)
  USE BASIC_DATA, ONLY : NX, NY, DX, DY
  USE OMP_LIB

  IMPLICIT NONE
  COMPLEX (8), DIMENSION(1:NX,1:NY,1:3), INTENT(IN) :: PHI
  REAL (8), DIMENSION(1:3), INTENT(OUT) :: NORM
  
  INTERFACE
    PURE FUNCTION SIMPSON(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(1:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMPSON
  END INTERFACE

  INTEGER :: I, J, K
  REAL (8), DIMENSION(1:NX) :: P
  REAL (8), DIMENSION(1:NY,1:3) :: TMP1D

  !$OMP PARALLEL DO COLLAPSE(2) PRIVATE(I,J,K,P)
  DO K = 1, 3
     DO J = 1, NY
        DO I = 1, NX
           P(I) = ABS(PHI(I,J,K))**2
        END DO
        TMP1D(J,K) = SIMPSON(P(:), DX)
     END DO
  END DO
  !$OMP END PARALLEL DO


  NORM(1) = SIMPSON(TMP1D(:,1), DY)
  NORM(2) = SIMPSON(TMP1D(:,2), DY)
  NORM(3) = SIMPSON(TMP1D(:,3), DY)

END SUBROUTINE NORMC

SUBROUTINE NORMT(PHI, TNORM)
  USE BASIC_DATA, ONLY : NX, NY, DX, DY
  USE OMP_LIB

  IMPLICIT NONE
  COMPLEX (8), DIMENSION(1:NX,1:NY,1:3), INTENT(INOUT) :: PHI
  REAL (8), INTENT(OUT) :: TNORM

  INTERFACE
    PURE FUNCTION SIMPSON(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(1:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMPSON
  END INTERFACE

  INTEGER :: I, J, K
  REAL (8), DIMENSION(1:NX) :: P
  REAL (8), DIMENSION(1:NY) :: TMP1D

  !$OMP PARALLEL DO PRIVATE(I,J,P)
  DO J = 1, NY
     DO I = 1, NX
        P(I) = ABS(PHI(I,J,1))**2 + ABS(PHI(I,J,2))**2 + ABS(PHI(I,J,3))**2
     END DO
     TMP1D(J) = SIMPSON(P(:), DX)
  END DO
  !$OMP END PARALLEL DO
  TNORM = SIMPSON(TMP1D, DY)

  !$OMP PARALLEL WORKSHARE
  PHI(:,:,:) = PHI(:,:,:)/SQRT(TNORM)
  !$OMP END PARALLEL WORKSHARE
END SUBROUTINE NORMT

SUBROUTINE RAD(PHI, RMS)
  USE BASIC_DATA, ONLY : NX, NY, DX, DY
  USE CGPE_DATA, ONLY : X2, Y2
  USE OMP_LIB

  IMPLICIT NONE
  COMPLEX (8), DIMENSION(1:NX,1:NY,1:3), INTENT(IN) :: PHI
  REAL (8), DIMENSION(1:3), INTENT(OUT) :: RMS

  INTERFACE
    PURE FUNCTION SIMPSON(F, DX)
      IMPLICIT NONE
      REAL (8), DIMENSION(1:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: SIMPSON
    END FUNCTION SIMPSON
  END INTERFACE

  INTEGER :: I, J, K
  REAL (8), DIMENSION(1:NX) :: TMP2D
  REAL (8), DIMENSION(1:NY,1:3) :: TMP1D

  !$OMP PARALLEL DO COLLAPSE(2) PRIVATE(I,J,K,TMP2D)
  DO K = 1, 3
     DO J = 1, NY
        DO I = 1, NX
           TMP2D(I) = (X2(I)+Y2(J))*ABS(PHI(I,J,K))**2
        END DO
        TMP1D(J,K) = SIMPSON(TMP2D(:), DX)
     END DO
  END DO
  !$OMP END PARALLEL DO

  RMS(1) = SQRT(SIMPSON(TMP1D(:,1), DY))
  RMS(2) = SQRT(SIMPSON(TMP1D(:,2), DY))
  RMS(3) = SQRT(SIMPSON(TMP1D(:,3), DY))
END SUBROUTINE RAD

PURE FUNCTION SIMPSON(F, DX)
  IMPLICIT NONE
  REAL (8), DIMENSION(1:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: SIMPSON
  REAL (8) :: F1, F2
  INTEGER :: I, N
  N = SIZE(F)  !N is even
  F1 = F(2) + F(N-4)
  F2 = F(3)
  DO I = 4, N-6, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  SIMPSON = DX*(F(1) + 4.0D0*F1 + 2.0D0*F2 + F(N-3))/3.0D0+&
         3.0D0*DX*(F(N-3) + 3.0D0*(F(N-2)+F(N-1)) + F(N))/8.0D0
END FUNCTION SIMPSON

PURE FUNCTION DIFF(P,DX)
  IMPLICIT NONE
  REAL (8), DIMENSION(1:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(1:SIZE(P)) :: DIFF
  INTEGER :: I, N
  N = SIZE(P)
  DIFF(1) = 0.0D0
  !DIFF(1) = (-3.0D0*P(1) + 4.0D0*P(2)-P(3))/(2.0D0*DX)
  DIFF(2) = (P(3) - P(1))/(2.0D0*DX)
  ! 5 point formula to calculate first order derivative at edges
  FORALL(I=3:4)
    DIFF(I) = (P(I-2)-8.0D0*P(I-1)+8.0D0*P(I+1)-P(I+2))/(12.0D0*DX)
  END FORALL
  FORALL(I=N-3:N-2)
    DIFF(I) = (P(I-2)-8.0D0*P(I-1)+8.0D0*P(I+1)-P(I+2))/(12.0D0*DX)
  END FORALL
  ! 9 point formula to calculate first order derivative
  FORALL(I=5:N-4)
    DIFF(I) = (3.0D0*P(I-4)-32.0D0*P(I-3)+168.0D0*P(I-2)-672.0D0*P(I-1) +&
              672.0D0*P(I+1)-168.0D0*P(I+2)+32.0D0*P(I+3)-3.0D0*P(I+4))/&
              (840.0D0*DX)
  END FORALL
  DIFF(N-1) = (P(N) - P(N-2))/(2.0D0*DX)
  !DIFF(N) = (P(N-2) - 4.0D0*P(N-1)+3.0D0*P(N))/(2.0D0*DX)
  DIFF(N) = 0.0D0
END FUNCTION DIFF


SUBROUTINE ENERGY(PHI, MU, EN, MZ)
  USE BASIC_DATA, ONLY : CI, NX, NY, DX, DY
  USE CGPE_DATA, ONLY : V, C0, C2,&
                       X, Y
  USE SOC_DATA, ONLY : GAMMAX, GAMMAY
  USE OMP_LIB

  IMPLICIT NONE
  COMPLEX (8), DIMENSION(1:NX,1:NY,1:3), INTENT(IN) :: PHI
  REAL (8), DIMENSION(1:3), INTENT(OUT) :: MU
  REAL (8), INTENT(OUT) :: EN, MZ

  INTERFACE
    PURE FUNCTION DIFF(P, DX) RESULT (DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(1:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DX
      REAL (8), DIMENSION(1:SIZE(P)) :: DP
    END FUNCTION DIFF
  END INTERFACE

  INTERFACE
    PURE FUNCTION SIMPSON(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(1:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMPSON
  END INTERFACE

  INTERFACE
    SUBROUTINE NORMC(PHI, NORM)
      USE BASIC_DATA, ONLY : NX, NY
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(1:NX,1:NY,1:3), INTENT(IN) :: PHI
      REAL (8), DIMENSION(1:3), INTENT(OUT) :: NORM
    END  SUBROUTINE NORMC
  END INTERFACE


  INTEGER :: I, J, K
  COMPLEX (8), DIMENSION(1:NX,1:NY,1:3) :: DPX, DPY
  REAL (8), DIMENSION(1:NX,1:NY,1:3) :: DP2 
  REAL (8), DIMENSION(1:NX) :: TMP2D1, TMP2D2, TMP2D3, TMP2D4, TMP2D5
  REAL (8), DIMENSION(1:NY) :: TMP1D1, TMP1D2, TMP1D3, TMP1D4, TMP1D5
  REAL (8), DIMENSION(1:3) :: NORM

  CALL NORMC(PHI, NORM)

  !$OMP PARALLEL DO COLLAPSE(2) PRIVATE(K,J)
  DO K = 1, 3
     DO J = 1, NY
        DPX(:,J,K) = DIFF(REAL(PHI(:,J,K)), DX)**2 + DIFF(AIMAG(PHI(:,J,K)), DX)**2
     END DO
  END DO
  !$OMP END PARALLEL DO

  !$OMP PARALLEL DO PRIVATE(I)
  DO I = 1, NX
     DP2(I,:,1) = DPX(I,:,1) + DIFF(REAL(PHI(I,:,1)), DY)**2 + DIFF(AIMAG(PHI(I,:,1)), DY)**2
     DP2(I,:,2) = DPX(I,:,2) + DIFF(REAL(PHI(I,:,2)), DY)**2 + DIFF(AIMAG(PHI(I,:,2)), DY)**2
     DP2(I,:,3) = DPX(I,:,3) + DIFF(REAL(PHI(I,:,3)), DY)**2 + DIFF(AIMAG(PHI(I,:,3)), DY)**2
     DPY(I,:,1) = DIFF(REAL(PHI(I,:,1)), DY) + CI*DIFF(AIMAG(PHI(I,:,1)), DY)
     DPY(I,:,2) = DIFF(REAL(PHI(I,:,2)), DY) + CI*DIFF(AIMAG(PHI(I,:,2)), DY)
     DPY(I,:,3) = DIFF(REAL(PHI(I,:,3)), DY) + CI*DIFF(AIMAG(PHI(I,:,3)), DY)
  END DO
  !$OMP END PARALLEL DO


  !$OMP PARALLEL DO COLLAPSE(2) PRIVATE(K,J) 
  DO K = 1, 3
     DO J = 1, NY
        DPX(:,J,K) = DIFF(REAL(PHI(:,J,K)), DX) + CI*DIFF(AIMAG(PHI(:,J,K)), DX)
     END DO
  END DO
  !$OMP END PARALLEL DO

  !$OMP PARALLEL DO PRIVATE(I,J,TMP2D1,TMP2D2,TMP2D3,TMP2D4,TMP2D5)
  DO J = 1, NY 
     DO I = 1, NX
        TMP2D1(I)  = V(I,J,1)*ABS(PHI(I,J,1))*ABS(PHI(I,J,1)) + DP2(I,J,1) + &
                     V(I,J,2)*ABS(PHI(I,J,2))*ABS(PHI(I,J,2)) + DP2(I,J,2) + &
                     V(I,J,3)*ABS(PHI(I,J,3))*ABS(PHI(I,J,3)) + DP2(I,J,3) + &
                     C0*(ABS(PHI(I,J,1))**2+ABS(PHI(I,J,2))**2+ABS(PHI(I,J,3))**2)**2/2.0D0 +&
                     C2*(ABS(PHI(I,J,1))**2+ABS(PHI(I,J,2))**2-ABS(PHI(I,J,3))**2)*&
                     ABS(PHI(I,J,1))**2/2.0D0 +&
                     C2*(ABS(PHI(I,J,1))**2+ABS(PHI(I,J,3))**2)*ABS(PHI(I,J,2))**2/2.0D0 +&
                     C2*(ABS(PHI(I,J,2))**2+ABS(PHI(I,J,3))**2-ABS(PHI(I,J,1))**2)*&
                     ABS(PHI(I,J,3))**2/2.0D0 +&
                     C2*(CONJG(PHI(I,J,3))*PHI(I,J,2)**2*CONJG(PHI(I,J,1))+PHI(I,J,3)*CONJG(PHI(I,J,2))**2*PHI(I,J,1))+&
                     SQRT(2.0D0)*(CONJG(PHI(I,J,1))*(-CI*GAMMAX*DPX(I,J,2)&
                     - GAMMAY*DPY(I,J,2))+CONJG(PHI(I,J,2))*(-CI*GAMMAX*DPX(I,J,3)-GAMMAY*DPY(I,J,3))+&
                     CONJG(PHI(I,J,2))*(-CI*GAMMAX*DPX(I,J,1) + GAMMAY*DPY(I,J,1)) &
                     + CONJG(PHI(I,J,3))*(-CI*GAMMAX*DPX(I,J,2) + GAMMAY*DPY(I,J,2)))

        TMP2D2(I)  = ABS(PHI(I,J,1))**2-ABS(PHI(I,J,3))**2
  
        TMP2D3(I)  = V(I,J,1)*ABS(PHI(I,J,1))*ABS(PHI(I,J,1)) + DP2(I,J,1) +&
                     C0*(ABS(PHI(I,J,1))**2+ABS(PHI(I,J,2))**2+ABS(PHI(I,J,3))**2)*ABS(PHI(I,J,1))**2+&
                     C2*(ABS(PHI(I,J,1))**2+ABS(PHI(I,J,2))**2-ABS(PHI(I,J,3))**2)*ABS(PHI(I,J,1))**2+&
                     C2*CONJG(PHI(I,J,3))*PHI(I,J,2)**2*CONJG(PHI(I,J,1))+&
                     SQRT(2.0D0)*(CONJG(PHI(I,J,1))*(-CI*GAMMAX*DPX(I,J,2)-GAMMAY*DPY(I,J,2)))

        TMP2D4(I)  = V(I,J,2)*ABS(PHI(I,J,2))*ABS(PHI(I,J,2)) + DP2(I,J,2) +&
                     C0*(ABS(PHI(I,J,1))**2+ABS(PHI(I,J,2))**2+ABS(PHI(I,J,3))**2)*ABS(PHI(I,J,2))**2+&
                     C2*(ABS(PHI(I,J,1))**2+ABS(PHI(I,J,3))**2)*ABS(PHI(I,J,2))**2+&
                     2.0D0*C2*PHI(I,J,1)*PHI(I,J,3)*CONJG(PHI(I,J,2))**2+&
                     SQRT(2.0D0)*(CONJG(PHI(I,J,2))*(-CI*GAMMAX*DPX(I,J,3) - GAMMAY*DPY(I,J,3))+&
                     CONJG(PHI(I,J,2))*(-CI*GAMMAX*DPX(I,J,1) + GAMMAY*DPY(I,J,1)))

        TMP2D5(I)  = V(I,J,3)*ABS(PHI(I,J,3))*ABS(PHI(I,J,3)) + DP2(I,J,3) +&
                     C0*(ABS(PHI(I,J,1))**2+ABS(PHI(I,J,2))**2+ABS(PHI(I,J,3))**2)*ABS(PHI(I,J,3))**2+&
                     C2*(ABS(PHI(I,J,2))**2+ABS(PHI(I,J,3))**2-ABS(PHI(I,J,1))**2)*ABS(PHI(I,J,3))**2+&
                     C2*CONJG(PHI(I,J,1))*PHI(I,J,2)**2*CONJG(PHI(I,J,3))+&
                     SQRT(2.0D0)*(CONJG(PHI(I,J,3))*(-CI*GAMMAX*DPX(I,J,2)+GAMMAY*DPY(I,J,2)))
     END DO
     TMP1D1(J) = SIMPSON(TMP2D1(:), DX)
     TMP1D2(J) = SIMPSON(TMP2D2(:), DX)
     TMP1D3(J) = SIMPSON(TMP2D3(:), DX)
     TMP1D4(J) = SIMPSON(TMP2D4(:), DX)
     TMP1D5(J) = SIMPSON(TMP2D5(:), DX)

  END DO 
  !$OMP END PARALLEL DO
  EN = SIMPSON(TMP1D1, DY)
  MZ = SIMPSON(TMP1D2, DY)
  MU(1) = SIMPSON(TMP1D3, DY)/(NORM(1)+1.0D-40)
  MU(2) = SIMPSON(TMP1D4, DY)/(NORM(2)+1.0D-40)
  MU(3) = SIMPSON(TMP1D5, DY)/(NORM(3)+1.0D-40)
END SUBROUTINE ENERGY

SUBROUTINE FFT()
  USE CGPE_DATA, ONLY : PHI, PHIF
  USE FFTW3, ONLY : fftw_execute_dft
  USE FFTW_DATA

  IMPLICIT NONE
  INTEGER :: L

  DO L = 1, 3
     FFTFXY(:,:) = PHI(:,:,L)
     CALL fftw_execute_dft(planfxy,FFTFXY,FFTBXY)
     PHIF(:,:,L) = FFTBXY(:,:)
  END DO
END SUBROUTINE FFT

SUBROUTINE BFT()
  USE BASIC_DATA, ONLY : NX, NY
  USE CGPE_DATA, ONLY : PHI, PHIF
  USE FFTW3, ONLY : fftw_execute_dft
  USE FFTW_DATA

  IMPLICIT NONE
  INTEGER :: I, J, K, L

  DO L = 1, 3
     FFTBXY(:,:) = PHIF(:,:,L)
     CALL fftw_execute_dft(planbxy,FFTBXY,FFTFXY)
     PHI(:,:,L) = FFTFXY(:,:)
     DO J = 1, NY
        DO I = 1, NX
           PHI(I,J,L)= PHI(I,J,L)/REAL(NX*NY,8)
        END DO
     END DO
  END DO
END SUBROUTINE BFT









==> FORTRESS/SOURCE_FILES/imretime_spin1_3D.f90 <==
! File name: imretime_spin1_3D.f90 
! Title: FORTRESS: FORTRAN programs for solving coupled
!        Gross-Pitaevskii equations for spin-orbit coupled spin-1
!        Bose-Einstein condensate
!
! Authors: Pardeep Kaur, Arko Roy, & Sandeep Gautam
!
! Fortran code to solve 3D coupled Gross-Pitaevskii equations (CGPEs)
! for spin-1 BEC using time-splitting spectral method.       
!
!How to compile this code:
!
!With GNU Fortran compiler: 
!  For compiling with GNU Fortran compiler execute at the command prompt: 
!     gfortran imretime_spin1_3D.f90 -I/usr/local/include/ -lfftw3_omp -lfftw3 -lm -fopenmp
!    Please take note that /usr/local/include/ is the location of the file FFTW-software-library provided file 'fftw3.f03' 
!    that defines Fortran 2003 interfaces for all of its C routines. If this file 'fftw3.f03' is present in different folder, the
!    the corresponding path needs to provided.
!    
!With Intel® Fortran Compiler
! (a) For compiling without OpenMP execute: ifort imretime_spin1_3D.f90 -lfftw3 -lfftw3_threads -lm -O3 
! (b) For compiling with OpenMP execute: ifort imretime_spin1_3D.f90 -lfftw3_omp -lfftw3 -lm -qopenmp
!
!With f95 fortran compiler
! For compiling with OpenMP execute: f95 imretime_spin1_3D.f90 -lfftw3_omp -lfftw3 -lm -fopenmp
!
!For serial execution of the code: Set OPENMP_THREADS = FFTW_THREADS = 1 in the BASIC_DATA module
!
!Note: For compilation with OpenMP or auto-parallelization it is advisable to 
!      unlimit the shell stack size limit by executing at the command prompt-  ulimit -s unlimited            
!      And increase the OpenMP stack size to sufficiently large value by executing at the command prompt -  
!          export OMP_STACKSIZE=1024M
!      
!- ---------------------------------------------------------------------------
! PI = 4.0*arctan(1)                                                          
! NITER = Number of total iterations 
! NSTP  = Number of iterations after which transeint results are written
! STP   = Number of iterations after which ENERGY and RAD subroutines has to be called 
!         and is currently set according to call after 0.1 units of time.
! NUMBER_OF_THREADS = Number of threads chosen for OpenMP parallelization
! NX = Number of space grid points in x-direction
! NY = Number of space grid points in y-direction
! NZ = Number of space grid points in z-direction
! DX = Spatial step size along x
! DY = Spatial step size along y
! DY = Spatial step size along z
! DT = Temporal step size
! LX = NX*DX, LY = NY*DY, LZ = NZ*DZ (3D spatial domain)
! AMU = atomic mass unit in Kg
! HBAR = reduced Planck's constat in SI units
! CDT = Complex varible which will be defined as '-idt' and 'dt' in
!       imaginary and realtime propagations respectively 
! ENABLE and DISABLE are two logical parameters set equal to .TRUE. 
!-----------------------------------------------------------------------------

MODULE BASIC_DATA
  REAL (8), PARAMETER :: PI = 4.0D0*ATAN(1.0D0)
  COMPLEX (8), PARAMETER :: CI = (0.0D0,1.0D0)
  INTEGER, PARAMETER :: NITER = 50000, NSTP = 10000
  INTEGER, PARAMETER  :: OPENMP_THREADS = 16, FFTW_THREADS = OPENMP_THREADS
  INTEGER, PARAMETER :: NX = 128, NXX = NX-1, NX2 = NX/2+1 
  INTEGER, PARAMETER :: NY = 128, NYY = NY-1, NY2 = NY/2+1 
  INTEGER, PARAMETER :: NZ = 128, NZZ = NY-1, NZ2 = NZ/2+1 
  REAL(8), PARAMETER :: DX = 0.1D0, DY = 0.1D0, DZ = 0.1D0
  REAL(8), PARAMETER :: LX = DX*NX, LY =  DY*NY, LZ =  DZ*NZ
  REAL (8), PARAMETER :: DT = DX*DY/2.0D0
  INTEGER, PARAMETER :: STP = 20!NINT(0.2D0/(2.0D0*DT))
  REAL (8), PARAMETER :: AMU = 1.66D-27, HBAR = 1.054560653D-34
  COMPLEX (8) :: CDT
END MODULE BASIC_DATA

MODULE FFTW3
  USE, INTRINSIC :: ISO_C_BINDING
  INCLUDE 'fftw3.f03'
END MODULE


!------------------------------------------------------------------------------
! KX, KY, KZ = Fourier frequencies or wavevectors
! A0, A2 are s-wave scattering lengths (in SI units) in total 
!   spin 0 and 2 channels, respectively
! NUX, NUY, and NUZ are the three trap frequencies in Hz
! ALPHAX, ALPHAY, ALPHAZ are corresponding anisotropy parameters
! M = Mass of spin-1 atom in Kg
! NATOMS = total number of atoms in the BEC
! SWITCH_IM = 1 or 0 for imaginary time and realtime propagations respectively
! OPTION_FERRO_POLAR = 1 or 2 for directing the code to chose the initial 
!   guess suitable for ferromagnetic or antiferromagnetic interactions, 
!   respectively; in case Gaussian intial guess has to be selected then 
!   OPTION_FERRO_POLAR = 3
!   X(1:NX), Y(1:NY), Z(1:NZ)  = 3D space grid
!   V(1:NX, 1:NY,1:NZ) = Trapping potential
!   PHI(1:NX,1:NY,1:NZ,1:3), PHIF(1:NX,1:NY,1:NZ,1:3) are the component wavefunctions and their
!   Fourier transforms
! ASOC = oscillator length
! OMEGAM = scaling angular frequency, could be the smallest of the three
!   angular frequencies
! C0, C2 = Interaction parameter c_0 and c_2 characterising the interactions
!  in total spin 0 and 2 channels respectively
! MAG = Magnetization values to be provided by the user in the imaginary time
!       propagation
! TOL = Tolerance parameter for the convergence criterion implemented 
!       in the code  
!------------------------------------------------------------------------------

MODULE CGPE_DATA
  USE BASIC_DATA, ONLY : NX, NY, NZ, AMU, HBAR

  !Scattering length values for Na-23
  REAL (8), PARAMETER :: A0 = (2.646D-9), A2 = (2.919D-9)
  !Scattering length values for Rb-87
  !REAL (8), PARAMETER :: A0 = (5.387D-9), A2 = (5.313D-9)
  REAL (8), PARAMETER :: NUX = 20.0D0, NUY = 20.0D0, NUZ = 20.0D0,&
                         ALPHAX = NUX/NUX, ALPHAY = NUY/NUX, ALPHAZ = NUZ/NUX
  REAL (8), PARAMETER :: M = (23.0D0*AMU)
  INTEGER, PARAMETER ::  NATOMS = 10000
  REAL (8), PARAMETER :: TOL  = 1.0D-6
  INTEGER, PARAMETER :: SWITCH_IM = 1, OPTION_FERRO_POLAR  = 3
  REAL (8), DIMENSION(1:NX, 1:NY, 1:NZ, 1:3) :: V
  REAL (8), DIMENSION(1:NX, 1:NY, 1:NZ) :: R2, THETA
  REAL (8), DIMENSION(1:NX) :: X, X2
  REAL (8), DIMENSION(1:NY) :: Y, Y2
  REAL (8), DIMENSION(1:NZ) :: Z, Z2
  COMPLEX (8), DIMENSION(1:NX, 1:NY, 1:NZ,1:3) ::  PHI, PHI_OLD, PHIF, PHIF_OLD
  REAL (8), DIMENSION(1:NX) :: KX
  REAL (8), DIMENSION(1:NY) :: KY
  REAL (8), DIMENSION(1:NZ) :: KZ
  REAL (8) :: AOSC, OMEGAM, C2, C0, MAG
END MODULE CGPE_DATA

!------------------------------------------------------------------------------
! GAMMA = strength of SO coupling
! SWITCH_SOC = 1 in the presence of SO coupling, otherwise SWITCH_SOC = 0
!------------------------------------------------------------------------------

MODULE SOC_DATA
  REAL (8), PARAMETER :: GAMMAX = 0.5D0, GAMMAY = 0.5D0, GAMMAZ = 0.5D0
  INTEGER, PARAMETER :: SWITCH_SOC = 1
END MODULE SOC_DATA

MODULE FFTW_DATA
  USE BASIC_DATA, ONLY : NX, NY, NZ
  USE FFTW3, ONLY : C_DOUBLE_COMPLEX, C_PTR, C_INT
  COMPLEX(C_DOUBLE_COMPLEX), DIMENSION(NX,NY,NZ) :: FFTFXYZ, FFTBXYZ
  TYPE(C_PTR) :: PLANFXYZ, PLANBXYZ
  INTEGER(C_INT) :: THREADS_INIT
END MODULE FFTW_DATA


!++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++
!                         Main Program - CGPE3D                               ! 
!++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++

PROGRAM CGPE3D
  USE BASIC_DATA
  USE CGPE_DATA
  USE FFTW3, ONLY : C_INT, C_DOUBLE_COMPLEX, C_PTR, FFTW_FORWARD, FFTW_BACKWARD, FFTW_ESTIMATE, &
          fftw_init_threads, fftw_plan_with_nthreads, fftw_cleanup_threads,   &
          fftw_plan_dft_3d, fftw_execute_dft, fftw_destroy_plan
  USE OMP_LIB
  USE SOC_DATA
  USE FFTW_DATA

  IMPLICIT NONE

  INTERFACE 
   SUBROUTINE INITIALIZE()
    IMPLICIT NONE
   END SUBROUTINE INITIALIZE
   
   SUBROUTINE KE()
    IMPLICIT NONE
   END SUBROUTINE KE
   
   SUBROUTINE SOC()
     IMPLICIT NONE
   END SUBROUTINE SOC
  
   SUBROUTINE SE()
    IMPLICIT NONE
   END SUBROUTINE SE

   SUBROUTINE SP()
    IMPLICIT NONE
   END SUBROUTINE SP
   
   SUBROUTINE NORMC(PHI, NORM)
    USE BASIC_DATA, ONLY : NX, NY, NZ
    IMPLICIT NONE
    COMPLEX (8), DIMENSION(1:NX,1:NY,1:NZ,1:3), INTENT(IN) :: PHI
    REAL (8), DIMENSION(1:3), INTENT(OUT) :: NORM
   END  SUBROUTINE NORMC

   SUBROUTINE NORMT(PHI, TNORM)
    USE BASIC_DATA, ONLY : NX, NY, NZ
    IMPLICIT NONE
    COMPLEX (8), DIMENSION(1:NX,1:NY,1:NZ,1:3), INTENT(INOUT) :: PHI
    REAL (8), INTENT(OUT) :: TNORM
   END  SUBROUTINE NORMT

   SUBROUTINE RAD(PHI, RMS)
    USE BASIC_DATA, ONLY : NX, NY, NZ
    IMPLICIT NONE
    COMPLEX (8), DIMENSION(1:NX,1:NY,1:NZ,1:3), INTENT(IN) :: PHI
    REAL (8), DIMENSION(1:3), INTENT(OUT) :: RMS
   END  SUBROUTINE RAD

   SUBROUTINE ENERGY(PHI, EN, MZ,MU)
    USE BASIC_DATA, ONLY : NX, NY, NZ
    IMPLICIT NONE
    COMPLEX (8), DIMENSION(1:NX,1:NY,1:NZ,1:3), INTENT(IN) :: PHI
    REAL (8), INTENT(OUT) :: EN, MZ
    REAL (8), DIMENSION(1:3), INTENT(OUT) :: MU
   END  SUBROUTINE ENERGY

   SUBROUTINE FFT()
     IMPLICIT NONE
   END SUBROUTINE FFT

   SUBROUTINE BFT()
     IMPLICIT NONE
   END SUBROUTINE BFT
  END INTERFACE


  INTEGER :: I, J, K, L, II, IOSTAT
  REAL (8), DIMENSION(1:3) :: NORM, RMS, SIGMA, MU
  REAL (8) :: TNORM, EN, MZ, L_Z, DELTA, START, FINISH, START_READ = 0.0D0, FINISH_READ = 0.0D0
  REAL (8), DIMENSION(1:NX,1:NY,1:NZ,1:3) :: PHASE
  REAL (8), DIMENSION(1:3) :: TMP
  INTEGER :: START_CLOCK, STOP_CLOCK, CLOCK_RATE, CLOCK_MAX
  CHARACTER (LEN=10) DATE, TIME, ZONE
  INTEGER, DIMENSION(1:8) :: VALUES

  SELECT CASE(SWITCH_IM)
    CASE(1)
      CDT = -CI*DT
      PHI_OLD = 0.0D0
      OPEN (2, FILE='../OUTPUT/3D/file1_im.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
      OPEN (3, FILE='../OUTPUT/3D/file2_im.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
      OPEN (8, FILE='../OUTPUT/3D/solution_file_im.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
      OPEN (9, FILE='../OUTPUT/3D/convergence.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')

      IF(SWITCH_SOC.EQ.0)THEN
        WRITE(*,*) 'ENTER the value of magnetization (0<= MAG < 1): '
        READ(*,*) MAG
      END IF
    CASE(0)
      CDT = DT
      OPEN (1, FILE='../INPUT/3D/initial_sol.dat', IOSTAT=iostat, STATUS='OLD',FORM='FORMATTED',&
           ACTION='READ')
      OPEN (2, FILE='../OUTPUT/3D/file1_re.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
      OPEN (3, FILE='../OUTPUT/3D/file2_re.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
      OPEN (8, FILE='../OUTPUT/3D/solution_file_re.dat', STATUS='UNKNOWN',FORM='FORMATTED',&
           ACTION='WRITE')
  END SELECT

  !$ START = OMP_GET_WTIME()
  CALL DATE_AND_TIME(DATE,TIME,ZONE,VALUES)
  
  WRITE(2,1007) VALUES(3),VALUES(2),VALUES(1),VALUES(5),VALUES(6),VALUES(7)

  
  !$ CALL OMP_set_num_threads(OPENMP_THREADS)
  
  !$OMP PARALLEL
    !$OMP SINGLE
    !$ WRITE(*,*) 'MAXIMUM_THREAD_NUMBER_SET = ', OMP_get_num_threads()
    !$OMP END SINGLE
  !$OMP END PARALLEL

  OMEGAM = 2.0D0*PI*NUX
  AOSC = SQRT(HBAR/(M*OMEGAM))
  C0 =  2.0D0*(4.0D0*PI*REAL(NATOMS)*(A0+2.0D0*A2)/(3.0D0*AOSC))
  C2 =  2.0D0*(4.0D0*PI*REAL(NATOMS)*(A2-A0)/(3.0D0*AOSC))

  !C0 = -20.0D0, for V = 0
  !C2 = -2.0D0, for V = 0
 
  WRITE(2,*)
  WRITE(2,899) OPENMP_THREADS, FFTW_THREADS
  WRITE(2,900) SWITCH_IM, OPTION_FERRO_POLAR, SWITCH_SOC, GAMMAX, GAMMAY, GAMMAZ, TOL
  WRITE(2,901) ALPHAX, ALPHAY, ALPHAZ
  WRITE(2,*)  
  WRITE(2,902) NX, NY, NZ
  WRITE(2,903) NITER, NSTP, STP  
  WRITE(2,904) DX, DY, DZ 
  WRITE(2,905) DT, LX, LY, LZ 
  WRITE(2,906) OMEGAM, AOSC, C0/2.0D0, C2/2.0D0
  WRITE(2,*)

  899 FORMAT('  OPENMP_THREADS = ', I3,', FFTW_THREADS = ', I3)
  900 FORMAT('  SWITCH_IM = ',I3,', OPTION_FERRO_POLAR', I3, ', SWITCH_SOC = ',&
                I2, ', GAMMAX = ', F6.2, ', GAMMAY = ', F6.2, ', GAMMAZ = ', F6.2, ', TOL = ', ES9.2)
  901 FORMAT('  Anisotropy ALPHAX = ',F12.6,', ALPHAY = ',F12.6,&
             ', ALPHAZ = ',F12.6)
  902 FORMAT('# Grid Points NX = ', I8, ', NY = ', I8, ', NZ = ', I8)
  903 FORMAT('# Iterations : NITER = ',I9,', NSTP = ',I9,', STP = 'I9)
  904 FORMAT('  Space Step DX = ', F10.6, ', DY = ', F10.6, ', DZ = ', F10.6)
  905 FORMAT('  Time Step  DT = ', F10.6, ', LX =',F12.6, ', LY =',F12.6, ', LZ =',F12.6)
  906 FORMAT('  OMEGAM = ', F10.6, ', AOSC = ', E12.4,&
             ', C0 = ', F12.4,', C2 = ', F10.6)

  CALL INITIALIZE()
  IF((SWITCH_IM.EQ.0))THEN
    IF(IOSTAT.NE.0) THEN
      PRINT*, 'Check if the "initial_sol_ps.dat" is avilable'
      STOP
    END IF
    DO I = 1, NX
       DO J = 1, NY
          DO K = 1, NZ
             READ(1,*) (TMP(L), PHASE(I,J,K,L), L = 1, 3)
             PHI(I,J,K,1) = SQRT(TMP(1))*EXP(CI*PHASE(I,J,K,1))
             PHI(I,J,K,2) = SQRT(TMP(2))*EXP(CI*PHASE(I,J,K,2))
             PHI(I,J,K,3) = SQRT(TMP(3))*EXP(CI*PHASE(I,J,K,3))
          END DO
       END DO
    END DO
  END IF
  IF(SWITCH_IM.EQ.1) CALL NORMT(PHI, TNORM)
  CALL NORMC(PHI, NORM)
  CALL RAD(PHI, RMS)
  CALL ENERGY(PHI, EN, MZ,MU)

  WRITE (2, 1001)
  WRITE (2, 1002)
  WRITE (2, 1001)
  WRITE (2, 1003) SUM(NORM), (RMS(L),L=1,3), EN/2.0D0, (ABS(PHI(NX2,NY2,NZ2,L)),L=1,3), MZ
  1001 FORMAT (21X, 95('-'))
  1002 FORMAT (23X, 'Norm', 6X, 'RMS1', 6X, 'RMS2', 6X, 'RMS3', 5X,&
                    'Energy', 7X,'psi1', 7X, 'psi2', 7X,'psi3',7X,'MAG')
  1003 FORMAT ('Initial: ', 8X, 1F11.4, 3F10.4, 6F11.5)
 
  THREADS_INIT = fftw_init_threads()
  CALL fftw_plan_with_nthreads(FFTW_THREADS)
  PLANFXYZ = fftw_plan_dft_3d(NZ,NY,NX,fftfxyz,fftbxyz,FFTW_FORWARD, FFTW_ESTIMATE)  
  PLANBXYZ = fftw_plan_dft_3d(NZ,NY,NX,fftbxyz,fftfxyz,FFTW_BACKWARD, FFTW_ESTIMATE)

  DO II = 1, NITER
     CALL FFT()
     CALL KE()
     CALL SOC()
     CALL BFT()
     CALL SE()
     CALL SP()

     CALL NORMC(PHI, NORM)
     IF(SWITCH_IM.EQ.1)THEN
        IF(SWITCH_SOC.EQ.0)THEN
           SIGMA(2) = SQRT(1.0D0 - MAG**2)/SQRT(NORM(2)+SQRT(4.0D0*&
                      (1.0D0-MAG**2.0D0)*NORM(1)*NORM(3)+MAG**2.0D0*NORM(2)**2))
           SIGMA(1) = SQRT(1.0D0+MAG-SIGMA(2)**2*NORM(2))/(SQRT(2.0D0*NORM(1)))
           SIGMA(3) = SQRT(1.0D0-MAG-SIGMA(2)**2.0D0*NORM(2))/(SQRT(2.0D0*NORM(3)))
           !$OMP PARALLEL DO COLLAPSE(2) PRIVATE(I,J,K,L)
           DO L = 1, 3 
              DO K = 1, NZ
                 DO J = 1, NY
                    DO I = 1, NX
                       PHI(I,J,K,L) = SIGMA(L)*PHI(I,J,K,L)
                    END DO
                 END DO
              END DO
           END DO
           !$OMP END PARALLEL DO
        ELSE
           CALL NORMT(PHI, TNORM)
        END IF
     END IF
     IF(MOD(II,STP).EQ.0) THEN
        CALL ENERGY(PHI, EN, MZ,MU)
        CALL RAD(PHI, RMS)

     !-----------------------------------------------------------------------
     ! In file2_*_im.dat, time is written in first column, energy in second  
     ! column, chemical potential in subsequent three columns and the rms    
     ! sizes in the last three columns.                                      
     !                                                                       
     ! In tmp_solution_file.dat, density of first component followed by its 
     ! phase is written in first and second columns, respectively, followed
     ! by same for second and third components           
     !
     ! Reduced densities and corresponding phases are written in tmp_solution_file_xy.dat
     !  and tmp_solution_file_xz.dat. First two columns have position variables.
     !
     ! In convergence.dat, time and convergence parameter are written in
     ! first and second columns, respectively 
     !-----------------------------------------------------------------------

       WRITE(3,'(F11.6, 4F22.12, 3F11.6)') 2.0D0*II*DT, EN/2.0D0, (MU(K)/2.0D0,K=1,3), (RMS(K),K=1,3)
     END IF
     IF(MOD(II,NSTP).EQ.0) THEN
        WRITE (2, 1005) SUM(NORM), (RMS(L),L=1,3), EN/2.0D0, (ABS(PHI(NX2,NY2,NZ2,L)),L=1,3), MZ
   
        OPEN (7, FILE='../OUTPUT/3D/tmp_solution_file.dat', STATUS='replace',FORM='FORMATTED',&
                 ACTION='WRITE')
        DO I = 1, NX
           DO J = 1, NY
              DO K = 1, NZ
                 WRITE(7, '(6F18.12)') (ABS(PHI(I,J,K,L))**2,&
                                       ATAN2(AIMAG(PHI(I,J,K,L)),REAL(PHI(I,J,K,L))),L=1,3)
              END DO
           END DO
        END DO
        CLOSE(7)
    
!        OPEN (10, FILE='../OUTPUT/3D/tmp_solution_file_xy.dat', STATUS='replace',FORM='FORMATTED',&
!                  ACTION='WRITE')
!        DO I = 1, NX
!           DO J = 1, NY
!              WRITE(10,'(8F12.6)') X(I), Y(J), (ABS(PHI(I,J,NZ2,L))**2,&
!                                   ATAN2(AIMAG(PHI(I,J,NZ2,L)),REAL(PHI(I,J,NZ2,L))),L=1,3)
!           END DO
!           WRITE(10,'(8F12.6)')
!        END DO
!        CLOSE(10)
   
!         OPEN (11, FILE='../OUTPUT/3D/tmp_solution_file_xz.dat', STATUS='replace',FORM='FORMATTED',&
!                   ACTION='WRITE')
!         DO I = 1, NX
!            DO J = 1, NZ
!               WRITE(11,'(8F12.6)') X(I), Z(J), (ABS(PHI(I,NY2,J,L))**2,&
!                                    ATAN2(AIMAG(PHI(I,NY2,J,L)),REAL(PHI(I,NY2,J,L))),L=1,3)
!            END DO
!           WRITE(11,'(8F12.6)')
!         END DO
!         CLOSE(11)
     END IF
 

     IF(SWITCH_IM.EQ.1)THEN
        IF (MAXVAL((ABS(PHI-PHI_OLD)/(2.0D0*DT))).LE.TOL) EXIT  !Convergence critetion
        WRITE(9,*) 2.0D0*II*DT, MAXVAL(ABS(PHI-PHI_OLD)/(2.0D0*DT))
        PHI_OLD = PHI
     END IF

  END DO !! Iteration loop
  call fftw_DESTROY_PLAN(planfxyz)
  call fftw_DESTROY_PLAN(planbxyz)
  call fftw_cleanup_threads()
  CALL ENERGY(PHI, EN, MZ,MU)
  CALL RAD(PHI, RMS)

  WRITE (2, 1001)
  WRITE (2, 1006) II, SUM(NORM), (RMS(L),L=1,3), EN/2.0D0, (ABS(PHI(NX2,NY2,NZ2,L)),L=1,3), MZ
  1005 FORMAT('After NSTP iter.:    ', 1F7.4, 3F10.4, 6F11.5)
  1006 FORMAT('After ',I8,' iter.:', 1F7.4, 3F10.4, 6F11.5)
  WRITE (2, 1001)
  WRITE(2,*)

  !-------------------------------------------------------------------------------
  ! In solution_file.dat, density of first component followed by its 
  ! phase is written in first and second columns, respectively, followed
  ! by same for second and third components
  !-------------------------------------------------------------------------------

  DO I = 1, NX
     DO J = 1, NY
        DO K = 1, NZ
           WRITE(8, '(6F18.12)') (ABS(PHI(I,J,K,L))**2,&
                                 ATAN2(AIMAG(PHI(I,J,K,L)),REAL(PHI(I,J,K,L))),L=1,3)
        END DO
     END DO
  END DO
  CLOSE(8)
  PRINT *,'Program execution complete'

  !$ FINISH = OMP_GET_WTIME()
  CALL DATE_AND_TIME(DATE,TIME,ZONE,VALUES)
    WRITE(2,1008) VALUES(3),VALUES(2),VALUES(1),VALUES(5),VALUES(6),VALUES(7)
  !$ WRITE(2,1009) (FINISH-START)
  1007 FORMAT("Started on DAY/MONTH/YEAR, HOURS:MINUTES:SECONDS = ",I2,'/',I2,'/',I4,',',I3,':',I2,':',I2)
  1008 FORMAT("Ended on DAY/MONTH/YEAR, HOURS:MINUTES:SECONDS = ",I2,'/',I2,'/',I4,',',I3,':',I2,':',I2)
  1009 FORMAT("Time elapsed = ", F18.6)
END PROGRAM CGPE3D

SUBROUTINE INITIALIZE()
  USE BASIC_DATA
  USE CGPE_DATA
  USE OMP_LIB

  IMPLICIT NONE
  REAL (8), DIMENSION(1:NX,1:NY,1:NZ) :: TMP3D, TFDENSITY
  INTEGER :: I, J, K
  

  !$OMP PARALLEL SECTIONS
  !$OMP SECTION
   DO I = 1, 1+NX/2
     KX(I) = (I-1.0d0)*2.0D0*PI/LX
  END DO
  DO I = 1,NX/2 -1
     KX(I+1+NX/2) = -KX(1-I+NX/2)
  END DO
 
 
  !$OMP SECTION
   DO I = 1, 1+NY/2
     KY(I) = (I-1.0d0)*2.0D0*PI/LY
  END DO
  DO I = 1,NY/2 -1
     KY(I+1+NY/2)=-KY(1-I+NY/2)
  END DO

 
  !$OMP SECTION
  DO I=1,1+NZ/2
   KZ(I)= (I-1.0d0)*2.0D0*PI/LZ
  END DO
  DO I = 1,NZ/2 -1
   KZ(I+1+NZ/2)=-KZ(1-I+NZ/2)
  END DO
  
  !$OMP SECTION
  DO I = 1, NX
     X(I) = (-1.0d0 +2.0D0*(I-1.0D0)/NX)*LX/2.0D0
     X2(I) = X(I)*X(I)
  END DO

  !$OMP SECTION
  DO I = 1, NY
     Y(I) = (-1.0d0 +2.0D0*(I-1.0D0)/NY)*LY/2.0D0
   Y2(I) = Y(I)*Y(I)
  END DO
  
  !$OMP SECTION
  DO I=1,NZ
   Z(I)=(-1.0d0 + 2.0d0*(I-1.0D0)/NZ)*LZ/2.0D0
   Z2(I) = Z(I)*Z(I)
  END DO

  !$OMP END PARALLEL SECTIONS
  
  !$OMP PARALLEL DO PRIVATE(I,J,K) 
  DO K = 1, NZ
     DO J = 1, NY
        DO I = 1, NX
           R2(I,J,K) = X2(I) + Y2(J)+ Z2(K)
           V(I,J,K,1) = ALPHAX*ALPHAX*X2(I) + ALPHAY*ALPHAY*Y2(J) + ALPHAZ*ALPHAZ*Z2(K)
           V(I,J,K,2) = ALPHAX*ALPHAX*X2(I) + ALPHAY*ALPHAY*Y2(J) + ALPHAZ*ALPHAZ*Z2(K)
           V(I,J,K,3) = ALPHAX*ALPHAX*X2(I) + ALPHAY*ALPHAY*Y2(J) + ALPHAZ*ALPHAZ*Z2(K)
           TMP3D(I,J,K) = ALPHAX*X2(I)+ ALPHAY*Y2(J) + ALPHAZ*Z2(K)
         
       SELECT CASE (OPTION_FERRO_POLAR)
         CASE(1) !Initial guess wavefunctions for Ferromagnetic interactions
           IF(((15.0D0*(C0+C2)/(2.0D0*4.0D0*PI))**(2.0D0/5.0D0)- ALPHAX*ALPHAX*X2(I) &
              - ALPHAY*ALPHAY*Y2(J)- ALPHAZ*ALPHAZ*Z2(K)).GE.0.0D0)THEN
              TFDENSITY(I,J,K) = ((15.0D0*(C0+C2)/(2.0D0*4.0D0*PI))**(2.0D0/5.0D0)- ALPHAX*ALPHAX*X2(I) -&
                                 ALPHAY*ALPHAY*Y2(J) - ALPHAZ*ALPHAZ*Z2(K))/((C0+C2))
            ELSE
              TFDENSITY(I,J,K) = 0.0D0
            END IF

            IF(((15.0D0*(C0+C2)/(2.0D0*4.0D0*PI))**(1.0D0/5.0D0)).GE.10.0D0)THEN
              PHI(I,J,K,1) = ((1.0D0+MAG)/2.0D0)*SQRT(TFDENSITY(I,J,K))
              PHI(I,J,K,2) = SQRT((1.0D0-MAG**2)/2.0D0)*SQRT(TFDENSITY(I,J,K))
              PHI(I,J,K,3) = ((1.0D0-MAG)/2.0D0)*SQRT(TFDENSITY(I,J,K))
            ELSE
              PHI(I,J,K,1) = ((1.0D0+MAG)/2.0D0)*EXP(-TMP3D(I,J,K)/2.0D0)/((PI)**(3.0D0/4.0D0))
              PHI(I,J,K,2) = SQRT((1.0D0-MAG**2)/2.0D0)*EXP(-TMP3D(I,J,K)/2.0D0)/((PI)**(3.0D0/4.0D0))
              PHI(I,J,K,3) = ((1.0D0-MAG)/2.0D0)*EXP(-TMP3D(I,J,K)/2.0D0)/((PI)**(3.0D0/4.0D0))
            END IF

          CASE(2) !Intitial guess wavefunctions for antiferromagnetic interactions 
              PHI(I,J,K,1) = (SQRT((1.0D0+MAG)/2.0D0))*EXP(-TMP3D(I,J,K)/2.0D0)/((PI)**(3.0D0/4.0D0))
              PHI(I,J,K,2) = 0.0D0
              PHI(I,J,K,3) = (SQRT((1.0D0-MAG)/2.0D0))*EXP(-TMP3D(I,J,K)/2.0D0)/((PI)**(3.0D0/4.0D0))

          CASE(3)
              PHI(I,J,K,1) = (EXP(-(X2(I)+Y2(J)+Z2(K))/2.0D0)/(PI**0.75D0))   
              PHI(I,J,K,2) = (EXP(-(X2(I)+Y2(J)+Z2(K))/2.0D0)/(PI**0.75D0)) 
              PHI(I,J,K,3) = (EXP(-(X2(I)+Y2(J)+Z2(K))/2.0D0)/(PI**0.75D0))  
       END SELECT
        
  
        END DO
     END DO
  END DO  
  !$OMP END PARALLEL DO
END SUBROUTINE INITIALIZE

SUBROUTINE KE()
  USE BASIC_DATA, ONLY : CI, NX, NY, NZ, CDT
  USE CGPE_DATA, ONLY :  PHIF, KX, KY, KZ
  USE SOC_DATA, ONLY  : GAMMAZ
  USE OMP_LIB

  IMPLICIT NONE

  INTEGER :: I, J, K, L
  !$OMP PARALLEL DO COLLAPSE(2) PRIVATE(I,J,K,L)
  DO L = 1, 3
     DO K = 1, NZ
        DO J = 1, NY
           DO I = 1, NX
              PHIF(I,J,K,L)=exp(-CI*CDT*(KX(I)*KX(I) + KY(J)*KY(J) +& 
                            KZ(K)*KZ(K)+(2-L)*2.0D0*GAMMAZ*KZ(K)))*PHIF(I,J,K,L)
           END DO
        END DO
     END DO
  END DO
  !$OMP END PARALLEL DO
END SUBROUTINE KE 

SUBROUTINE SOC()
  USE BASIC_DATA, ONLY : CI, NX, NY, NZ, CDT
  USE CGPE_DATA, ONLY :  PHIF, KX, KY, KZ
  USE SOC_DATA, ONLY  : GAMMAX, GAMMAY, GAMMAZ
  USE OMP_LIB

  IMPLICIT NONE

  INTEGER :: I, J, K
  COMPLEX (8) :: A, B, BETA, DELTA, KAPPA
  COMPLEX(8), DIMENSION(1:3) :: TMP


  !$OMP PARALLEL DO COLLAPSE(2) PRIVATE(I,J,K,TMP,A,B,BETA,DELTA,KAPPA)
  DO K = 1, NZ
     DO J = 1, NY
        DO I = 1, NX
           A =  (GAMMAX*KX(I)-CI*GAMMAY*KY(J))*(SQRT(2.0D0))
           BETA = CDT*SQRT(2.0d0)*ABS(A)

         IF(ABS(BETA).NE.0.0D0)THEN
           DELTA = (COS(BETA) -1)/(BETA**2)
           KAPPA = -CI * SIN(BETA)/BETA
         ELSE
           DELTA = -0.5D0
           KAPPA = -CI
         END IF

         TMP(1) = (DELTA*CDT**2)*(A*CONJG(A)*PHIF(I,J,K,1)+&
                  (A**2)*PHIF(I,J,K,3)) + KAPPA*CDT*A&
                 *PHIF(I,J,K,2)
         TMP(2) = (DELTA*CDT**2)*(2.0D0*A*CONJG(A))&
                  *PHIF(I,J,K,2) + KAPPA*CDT*&
                  (CONJG(A)*PHIF(I,J,K,1)+A*PHIF(I,J,K,3))
         TMP(3) = (DELTA*CDT**2)*(CONJG(A)**2*&
                  PHIF(I,J,K,1)+A*CONJG(A)*PHIF(I,J,K,3)) + KAPPA*CDT*&
                  CONJG(A)*PHIF(I,J,K,2)

         PHIF(I,J,K,1) = PHIF(I,J,K,1) + TMP(1)
         PHIF(I,J,K,2) = PHIF(I,J,K,2) + TMP(2)
         PHIF(I,J,K,3) = PHIF(I,J,K,3) + TMP(3)
        END DO
     END DO
  END DO
  !$OMP END PARALLEL DO
END SUBROUTINE SOC

SUBROUTINE SE()
  USE BASIC_DATA, ONLY : CI, NX, NY, NZ, CDT
  USE CGPE_DATA, ONLY : PHI, C2
  USE OMP_LIB

  IMPLICIT NONE
  COMPLEX (8) :: A, B,  OMEGA, DELTA, KAPPA
  INTEGER :: I, J, K
  COMPLEX (8), DIMENSION(1:3) :: TMP

  !$OMP PARALLEL DO COLLAPSE(2) PRIVATE(I,J,K,TMP,A,B,OMEGA,DELTA,KAPPA)
  DO K = 1, NZ
     DO J = 1, NY
        DO I = 1, NX
           A =  (C2 * PHI(I,J,K,2)*  CONJG(PHI(I,J,K,3)))
           B =  (C2 * PHI(I,J,K,2)*  CONJG(PHI(I,J,K,1)))
           OMEGA = CDT*SQRT((ABS(A))**2+(ABS(B))**2)

           IF(ABS(OMEGA).NE.0.0D0)THEN
             DELTA = (COS(OMEGA) -1)/(OMEGA**2)
             KAPPA = -CI * SIN(OMEGA)/OMEGA
           ELSE
             DELTA = -0.5D0
             KAPPA = -CI
           END IF

           TMP(1) = (DELTA*CDT**2)*(A*CONJG(A)*PHI(I,J,K,1)+&
                    A*CONJG(B)*PHI(I,J,K,3)) + KAPPA*CDT*A&
                   *PHI(I,J,K,2)
           TMP(2) = (DELTA*CDT**2)*(A*CONJG(A)+B*CONJG(B))&
                   *PHI(I,J,K,2) + KAPPA*CDT*&
                   (CONJG(A)*PHI(I,J,K,1)+CONJG(B)*PHI(I,J,K,3))
           TMP(3) = (DELTA*CDT**2)*(CONJG(A)*B*&
                    PHI(I,J,K,1)+B*CONJG(B)*PHI(I,J,K,3)) + KAPPA*CDT*&
                    B*PHI(I,J,K,2)
    
           PHI(I,J,K,1) = PHI(I,J,K,1) + TMP(1)
           PHI(I,J,K,2) = PHI(I,J,K,2) + TMP(2)
           PHI(I,J,K,3) = PHI(I,J,K,3) + TMP(3)
        END DO
     END DO
  END DO
  !$OMP END PARALLEL DO
END SUBROUTINE SE

SUBROUTINE SP()
  USE BASIC_DATA, ONLY : NX, NY, NZ, CDT, CI
  USE CGPE_DATA, ONLY : V, PHI, C0, C2
  USE OMP_LIB

  IMPLICIT NONE

  REAL (8), DIMENSION(1:3) :: TMP
  INTEGER :: I, J, K
  !$OMP PARALLEL DO COLLAPSE(2) PRIVATE(I,J,K,TMP)
  DO K = 1, NZ
     DO J = 1, NY
        DO I = 1, NX
           TMP(1) = V(I,J,K,1) + C0*(ABS(PHI(I,J,K,1))**2 + ABS(PHI(I,J,K,2))**2&
                    + ABS(PHI(I,J,K,3))**2) + C2*(ABS(PHI(I,J,K,1))**2 + ABS(PHI(I,J,K,2))**2&
                   - ABS(PHI(I,J,K,3))**2) 
           TMP(2) = V(I,J,K,2) + C0*(ABS(PHI(I,J,K,1))**2 + ABS(PHI(I,J,K,2))**2&
                    + ABS(PHI(I,J,K,3))**2) + C2*(ABS(PHI(I,J,K,1))**2 + ABS(PHI(I,J,K,3))**2)
           TMP(3) = V(I,J,K,3) + C0*(ABS(PHI(I,J,K,1))**2 + ABS(PHI(I,J,K,2))**2&
                    + ABS(PHI(I,J,K,3))**2) + C2*(ABS(PHI(I,J,K,3))**2 + ABS(PHI(I,J,K,2))**2&
                    - ABS(PHI(I,J,K,1))**2)

           PHI(I,J,K,1) = PHI(I,J,K,1)*EXP(-CI*CDT*TMP(1))
           PHI(I,J,K,2) = PHI(I,J,K,2)*EXP(-CI*CDT*TMP(2))
           PHI(I,J,K,3) = PHI(I,J,K,3)*EXP(-CI*CDT*TMP(3))
        END DO
     END DO
  END DO
  !$OMP END PARALLEL DO
END SUBROUTINE SP

SUBROUTINE NORMC(PHI, NORM)
  USE BASIC_DATA, ONLY : NX, NY, NZ, DX, DY, DZ
  USE OMP_LIB
  
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(1:NX,1:NY,1:NZ,1:3), INTENT(IN) :: PHI
  REAL (8), DIMENSION(1:3), INTENT(OUT) :: NORM
  
  INTERFACE
    PURE FUNCTION SIMPSON(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(1:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMPSON
  END INTERFACE

  INTEGER :: I, J, K, L
  REAL (8), DIMENSION(1:NX) :: P
  REAL (8), DIMENSION(1:NY) :: TMP2D
  REAL (8), DIMENSION(1:NZ,1:3) :: TMP1D
 

  !$OMP PARALLEL DO COLLAPSE(2) PRIVATE(I,J,K,L,P,TMP2D)
  DO L = 1, 3
     DO K = 1, NZ
        DO J = 1, NY
           DO I = 1, NX
              P(I) = ABS(PHI(I,J,K,L))**2
           END DO
           TMP2D(J) = SIMPSON(P(:), DX)
        END DO
        TMP1D(K,L) = SIMPSON(TMP2D(:), DY)
     END DO
  END DO
  !$OMP END PARALLEL DO

  NORM(1) = SIMPSON(TMP1D(:,1), DZ)
  NORM(2) = SIMPSON(TMP1D(:,2), DZ)
  NORM(3) = SIMPSON(TMP1D(:,3), DZ)
END SUBROUTINE NORMC

SUBROUTINE NORMT(PHI, TNORM)
  USE BASIC_DATA, ONLY : NX, NY, NZ, DX, DY, DZ
  USE OMP_LIB
  
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(1:NX,1:NY,1:NZ,1:3), INTENT(INOUT) :: PHI
  REAL (8), INTENT(OUT) :: TNORM

  INTERFACE
    PURE FUNCTION SIMPSON(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(1:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMPSON
  END INTERFACE

  INTEGER :: I, J, K
  REAL (8), DIMENSION(1:NX) :: P
  REAL (8), DIMENSION(1:NY) :: TMP2D
  REAL (8), DIMENSION(1:NZ) :: TMP1D

 !$OMP PARALLEL DO PRIVATE(I,J,K,P,TMP2D)
  DO K = 1, NZ
     DO J = 1, NY
        DO I = 1, NX
           P(I) = ABS(PHI(I,J,K,1))**2 + ABS(PHI(I,J,K,2))**2 + ABS(PHI(I,J,K,3))**2
        END DO
        TMP2D(J) = SIMPSON(P(:), DX)
     END DO
     TMP1D(K) = SIMPSON(TMP2D(:), DY)
  END DO
  !$OMP END PARALLEL DO

  TNORM = SIMPSON(TMP1D, DZ)
  PHI = PHI/SQRT(TNORM)
END SUBROUTINE NORMT

SUBROUTINE RAD(PHI, RMS)
  USE BASIC_DATA, ONLY : NX, NY, NZ,  DX, DY, DZ
  USE CGPE_DATA, ONLY : R2
  USE OMP_LIB

  IMPLICIT NONE
  COMPLEX (8), DIMENSION(1:NX,1:Ny,1:NZ,1:3), INTENT(IN) :: PHI
  REAL (8), DIMENSION(1:3), INTENT(OUT) :: RMS

  INTERFACE
    PURE FUNCTION SIMPSON(F, DX)
      IMPLICIT NONE
      REAL (8), DIMENSION(1:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: SIMPSON
    END FUNCTION SIMPSON
  END INTERFACE

  INTEGER :: I, J, K, L
  REAL (8), DIMENSION(1:NX) :: P
  REAL (8), DIMENSION(1:NY) :: TMP2D
  REAL (8), DIMENSION(1:NZ,1:3) :: TMP1D
  
  !$OMP PARALLEL DO COLLAPSE(2) PRIVATE(I,J,K,L,P,TMP2D)
  DO L = 1, 3
     DO K = 1, NZ
        DO J = 1, NY
           DO I = 1, NX
              P(I) = R2(I,J,K)*ABS(PHI(I,J,K,L))*ABS(PHI(I,J,K,L))
           END DO
           TMP2D(J) = SIMPSON(P(:), DX)
        END DO
        TMP1D(K,L) = SIMPSON(TMP2D(:), DY)
     END DO
  END DO
  !$OMP END PARALLEL DO

  RMS(1) = SQRT(SIMPSON(TMP1D(:,1), DZ))
  RMS(2) = SQRT(SIMPSON(TMP1D(:,2), DZ))
  RMS(3) = SQRT(SIMPSON(TMP1D(:,3), DZ))
END SUBROUTINE RAD

PURE FUNCTION SIMPSON(F, DX)
  IMPLICIT NONE
  REAL (8), DIMENSION(1:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: SIMPSON
  REAL (8) :: F1, F2
  INTEGER :: I, N
  N = SIZE(F)  !N is even
  F1 = F(2) + F(N-4)
  F2 = F(3)
  DO I = 4, N-6, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  SIMPSON = DX*(F(1) + 4.0D0*F1 + 2.0D0*F2 + F(N-3))/3.0D0+&
         3.0D0*DX*(F(N-3) + 3.0D0*(F(N-2)+F(N-1)) + F(N))/8.0D0
END FUNCTION SIMPSON


PURE FUNCTION DIFF(P,DX)
  IMPLICIT NONE
  REAL (8), DIMENSION(1:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(1:SIZE(P)) :: DIFF
  INTEGER :: I, N
  N = SIZE(P)
  DIFF(1) = 0.0D0
  !DIFF(1) = (-3.0D0*P(1) + 4.0D0*P(2)-P(3))/(2.0D0*DX)
  DIFF(2) = (P(3) - P(1))/(2.0D0*DX)
  ! 5 point formula to calculate first order derivative at edges
  FORALL(I=3:4)
    DIFF(I) = (P(I-2)-8.0D0*P(I-1)+8.0D0*P(I+1)-P(I+2))/(12.0D0*DX)
  END FORALL
  FORALL(I=N-3:N-2)
    DIFF(I) = (P(I-2)-8.0D0*P(I-1)+8.0D0*P(I+1)-P(I+2))/(12.0D0*DX)
  END FORALL
  ! 9 point formula to calculate first order derivative
  FORALL(I=5:N-4)
    DIFF(I) = (3.0D0*P(I-4)-32.0D0*P(I-3)+168.0D0*P(I-2)-672.0D0*P(I-1) +&
              672.0D0*P(I+1)-168.0D0*P(I+2)+32.0D0*P(I+3)-3.0D0*P(I+4))/&
              (840.0D0*DX)
  END FORALL
  DIFF(N-1) = (P(N) - P(N-2))/(2.0D0*DX)
  !DIFF(N) = (P(N-2) - 4.0D0*P(N-1)+3.0D0*P(N))/(2.0D0*DX)
  DIFF(N) = 0.0D0
END FUNCTION DIFF


SUBROUTINE ENERGY(PHI, EN, MZ, MU)
  USE BASIC_DATA, ONLY : CI, NX, NY, NZ, DX, DY, DZ
  USE CGPE_DATA, ONLY : V, C0, C2,&
                        X, Y, Z
  USE SOC_DATA, ONLY : GAMMAX, GAMMAY, GAMMAZ
  USE OMP_LIB

  IMPLICIT NONE
  COMPLEX (8), DIMENSION(1:NX,1:NY,1:NZ,1:3), INTENT(IN) :: PHI
  REAL (8), INTENT(OUT) :: EN, MZ
  REAL (8), DIMENSION(1:3), INTENT(OUT) :: MU  

  INTERFACE
    PURE FUNCTION DIFF(P, DX) RESULT (DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(1:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DX
      REAL (8), DIMENSION(1:SIZE(P)) :: DP
    END FUNCTION DIFF
  END INTERFACE

  INTERFACE
    PURE FUNCTION SIMPSON(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(1:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMPSON
  END INTERFACE

  INTERFACE
    SUBROUTINE NORMC(PHI, NORM)
      USE BASIC_DATA, ONLY : NX, NY, NZ
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(1:NX,1:NY,1:NZ,1:3), INTENT(IN) :: PHI
      REAL (8), DIMENSION(1:3), INTENT(OUT) :: NORM
    END  SUBROUTINE NORMC
  END INTERFACE


  INTEGER :: I, J, K, L
  COMPLEX (8), DIMENSION(1:NX,1:NY,1:NZ,1:3) :: DPX, DPY, DPZ
  REAL (8), DIMENSION(1:NX,1:NY,1:NZ,1:3) :: DP2
  REAL (8), DIMENSION(1:NX) :: TMP3D1, TMP3D2, TMP3D3, TMP3D4, TMP3D5
  REAL (8), DIMENSION(1:NY) :: TMP2D1, TMP2D2, TMP2D3, TMP2D4, TMP2D5
  REAL (8), DIMENSION(1:NZ) :: TMP1D1, TMP1D2, TMP1D3, TMP1D4, TMP1D5
  REAL (8), DIMENSION(1:3) :: NORM
  
  CALL NORMC(PHI, NORM)
 
  !$OMP PARALLEL DO COLLAPSE(2) PRIVATE(I,J,K,L)
  DO L = 1, 3
     DO K = 1, NZ
        DO J = 1, NY
           DPX(:,J,K,L) = DIFF(REAL(PHI(:,J,K,L)), DX)**2 + DIFF(AIMAG(PHI(:,J,K,L)), DX)**2
        END DO
        DO I = 1, NX
           DPY(I,:,K,L) = DIFF(REAL(PHI(I,:,K,L)), DY)**2 + DIFF(AIMAG(PHI(I,:,K,L)), DY)**2
        END DO
     END DO
  END DO
  !$OMP END PARALLEL DO 
  
  !$OMP PARALLEL DO PRIVATE(I,J)
  DO J = 1, NY
     DO I = 1, NX
        DP2(I,J,:,1) = DPX(I,J,:,1)+DPY(I,J,:,1)+&
                       DIFF(REAL(PHI(I,J,:,1)), DZ)**2 + DIFF(AIMAG(PHI(I,J,:,1)), DZ)**2
        DP2(I,J,:,2) = DPX(I,J,:,2)+DPY(I,J,:,2)+&
                       DIFF(REAL(PHI(I,J,:,2)), DZ)**2 + DIFF(AIMAG(PHI(I,J,:,2)), DZ)**2
        DP2(I,J,:,3) = DPX(I,J,:,3)+DPY(I,J,:,3)+&
                       DIFF(REAL(PHI(I,J,:,3)), DZ)**2 + DIFF(AIMAG(PHI(I,J,:,3)), DZ)**2
        DPZ(I,J,:,1) = DIFF(REAL(PHI(I,J,:,1)), DZ) + CI*DIFF(AIMAG(PHI(I,J,:,1)), DZ)
        DPZ(I,J,:,2) = DIFF(REAL(PHI(I,J,:,2)), DZ) + CI*DIFF(AIMAG(PHI(I,J,:,2)), DZ)
        DPZ(I,J,:,3) = DIFF(REAL(PHI(I,J,:,3)), DZ) + CI*DIFF(AIMAG(PHI(I,J,:,3)), DZ)
     END DO
  END DO
  !$OMP END PARALLEL DO 


  !$OMP PARALLEL DO COLLAPSE(2) PRIVATE(I,J,K,L)
  DO L = 1, 3
     DO K = 1, NZ
        DO J = 1, NY 
           DPX(:,J,K,L) = DIFF(REAL(PHI(:,J,K,L)), DX) + CI*DIFF(AIMAG(PHI(:,J,K,L)), DX)
        END DO
        DO I = 1, NX
           DPY(I,:,K,L) = DIFF(REAL(PHI(I,:,K,L)), DY) + CI*DIFF(AIMAG(PHI(I,:,K,L)), DY)
        END DO
     END DO
  END DO
  !$OMP END PARALLEL DO 

  
  !$OMP PARALLEL DO PRIVATE(I,J,K,TMP3D1,TMP3D2,TMP3D3,TMP3D4,TMP3D5,TMP2D1,TMP2D2,TMP2D3,TMP2D4,TMP2D5)
  DO K = 1, NZ
     DO J = 1, NY
        DO I = 1, NX
           TMP3D1(I)  = V(I,J,K,1)*ABS(PHI(I,J,K,1))*ABS(PHI(I,J,K,1)) + DP2(I,J,K,1) + &
                        V(I,J,K,2)*ABS(PHI(I,J,K,2))*ABS(PHI(I,J,K,2)) + DP2(I,J,K,2) + &
                        V(I,J,K,3)*ABS(PHI(I,J,K,3))*ABS(PHI(I,J,K,3)) + DP2(I,J,K,3) + &
                        C0*(ABS(PHI(I,J,K,1))**2+ABS(PHI(I,J,K,2))**2+ABS(PHI(I,J,K,3))**2)**2/2.0D0 +&
                        C2*(ABS(PHI(I,J,K,1))**2+ABS(PHI(I,J,K,2))**2-ABS(PHI(I,J,K,3))**2)*&
                        ABS(PHI(I,J,K,1))**2/2.0D0 +&
                        C2*(ABS(PHI(I,J,K,1))**2+ABS(PHI(I,J,K,3))**2)*ABS(PHI(I,J,K,2))**2/2.0D0 +&
                        C2*(ABS(PHI(I,J,K,2))**2+ABS(PHI(I,J,K,3))**2-ABS(PHI(I,J,K,1))**2)*&
                        ABS(PHI(I,J,K,3))**2/2.0D0 +&
                        C2*(CONJG(PHI(I,J,K,3))*PHI(I,J,K,2)**2*CONJG(PHI(I,J,K,1))+PHI(I,J,K,3)*CONJG(PHI(I,J,K,2))**2*PHI(I,J,K,1))+&
                        2.0D0*(1.0D0/SQRT(2.0D0))*(CONJG(PHI(I,J,K,1))*(-CI*GAMMAX*DPX(I,J,K,2)&
                        -GAMMAY*DPY(I,J,K,2))+CONJG(PHI(I,J,K,2))*(-CI*GAMMAX*DPX(I,J,K,3)-GAMMAY*DPY(I,J,K,3))+&
                        CONJG(PHI(I,J,K,2))*(-CI*GAMMAX*DPX(I,J,K,1)+GAMMAY*DPY(I,J,K,1))&
                        +CONJG(PHI(I,J,K,3))*(-CI*GAMMAX*DPX(I,J,K,2)+GAMMAY*DPY(I,J,K,2)))+&
                        2.0D0*(CONJG(PHI(I,J,K,1))*(-CI*GAMMAZ*DPZ(I,J,K,1))&
                        +CONJG(PHI(I,J,K,3))*(CI*GAMMAZ*DPZ(I,J,K,3)))

           TMP3D2(I)  = ABS(PHI(I,J,K,1))**2-ABS(PHI(I,J,K,3))**2

           TMP3D3(I)  = V(I,J,K,1)*ABS(PHI(I,J,K,1))*ABS(PHI(I,J,K,1)) + DP2(I,J,K,1) +&
                        C0*(ABS(PHI(I,J,K,1))**2+ABS(PHI(I,J,K,2))**2+ABS(PHI(I,J,K,3))**2)*ABS(PHI(I,J,K,1))**2+&
                        C2*(ABS(PHI(I,J,K,1))**2+ABS(PHI(I,J,K,2))**2-ABS(PHI(I,J,K,3))**2)*ABS(PHI(I,J,K,1))**2+&
                        C2*CONJG(PHI(I,J,K,3))*PHI(I,J,K,2)**2*CONJG(PHI(I,J,K,1))+&
                        SQRT(2.0D0)*(CONJG(PHI(I,J,K,1))*(-CI*GAMMAX*DPX(I,J,K,2)&
                        -GAMMAY*DPY(I,J,K,2)-CI*SQRT(2.0D0)*GAMMAZ*DPZ(I,J,K,1)))

           TMP3D4(I)  = V(I,J,K,2)*ABS(PHI(I,J,K,2))*ABS(PHI(I,J,K,2)) + DP2(I,J,K,2) +&
                        C0*(ABS(PHI(I,J,K,1))**2+ABS(PHI(I,J,K,2))**2+ABS(PHI(I,J,K,3))**2)*ABS(PHI(I,J,K,2))**2+&
                        C2*(ABS(PHI(I,J,K,1))**2+ABS(PHI(I,J,K,3))**2)*ABS(PHI(I,J,K,2))**2+&
                        2.0D0*C2*PHI(I,J,K,1)*PHI(I,J,K,3)*CONJG(PHI(I,J,K,2))**2+&
                        SQRT(2.0D0)*(CONJG(PHI(I,J,K,2))*(-CI*GAMMAX*DPX(I,J,K,3)-GAMMAY*DPY(I,J,K,3))+&
                        CONJG(PHI(I,J,K,2))*(-CI*GAMMAX*DPX(I,J,K,1)+GAMMAY*DPY(I,J,K,1)))

           TMP3D5(I)  = V(I,J,K,3)*ABS(PHI(I,J,K,3))*ABS(PHI(I,J,K,3)) + DP2(I,J,K,3) +&
                        C0*(ABS(PHI(I,J,K,1))**2+ABS(PHI(I,J,K,2))**2+ABS(PHI(I,J,K,3))**2)*ABS(PHI(I,J,K,3))**2+&
                        C2*(ABS(PHI(I,J,K,2))**2+ABS(PHI(I,J,K,3))**2-ABS(PHI(I,J,K,1))**2)*ABS(PHI(I,J,K,3))**2+&
                        C2*CONJG(PHI(I,J,K,1))*PHI(I,J,K,2)**2*CONJG(PHI(I,J,K,3))+&
                        SQRT(2.0D0)*(CONJG(PHI(I,J,K,3))*(-CI*GAMMAX*DPX(I,J,K,2)&
                        +GAMMAY*DPY(I,J,K,2)+CI*GAMMAZ*SQRT(2.0D0)*DPZ(I,J,K,3)))
        END DO
        TMP2D1(J) = SIMPSON(TMP3D1(:), DX)
        TMP2D2(J) = SIMPSON(TMP3D2(:), DX)
        TMP2D3(J) = SIMPSON(TMP3D3(:), DX)
        TMP2D4(J) = SIMPSON(TMP3D4(:), DX)
        TMP2D5(J) = SIMPSON(TMP3D5(:), DX)

     END DO
     TMP1D1(K) = SIMPSON(TMP2D1(:),DY)
     TMP1D2(K) = SIMPSON(TMP2D2(:),DY)
     TMP1D3(K) = SIMPSON(TMP2D3(:),DY)
     TMP1D4(K) = SIMPSON(TMP2D4(:),DY)
     TMP1D5(K) = SIMPSON(TMP2D5(:),DY)
  END DO
  !$OMP END PARALLEL DO

  EN = SIMPSON(TMP1D1, DZ)
  MZ = SIMPSON(TMP1D2, DZ)
  MU(1) = SIMPSON(TMP1D3, DZ)/(NORM(1)+1.0D-40)
  MU(2) = SIMPSON(TMP1D4, DZ)/(NORM(2)+1.0D-40)
  MU(3) = SIMPSON(TMP1D5, DZ)/(NORM(3)+1.0D-40)
END SUBROUTINE ENERGY


SUBROUTINE FFT()
  USE CGPE_DATA, ONLY : PHI, PHIF
  USE FFTW3, ONLY : fftw_execute_dft
  USE FFTW_DATA

  IMPLICIT NONE
  INTEGER :: L

  DO L = 1, 3
     FFTFXYZ(:,:,:) = PHI(:,:,:,L)
     CALL fftw_execute_dft(planfxyz,FFTFXYZ,FFTBXYZ)
     PHIF(:,:,:,L) = FFTBXYZ(:,:,:)
  END DO
END SUBROUTINE FFT

SUBROUTINE BFT()
  USE BASIC_DATA, ONLY : NX, NY, NZ
  USE CGPE_DATA, ONLY : PHI, PHIF
  USE FFTW3, ONLY : fftw_execute_dft
  USE FFTW_DATA
  IMPLICIT NONE

  INTEGER :: L

  DO L = 1, 3
     FFTBXYZ(:,:,:) = PHIF(:,:,:,L)
     CALL fftw_execute_dft(planbxyz,FFTBXYZ,FFTFXYZ)
     PHI(:,:,:,L) = FFTFXYZ(:,:,:)/REAL(NX*NY*NZ)
  END DO
END SUBROUTINE BFT





